Analytic and numerical bootstrap for the long-range Ising model

We combine perturbation theory with analytic and numerical bootstrap techniques to study the critical point of the long-range Ising (LRI) model in two and three dimensions. This model interpolates between short-range Ising (SRI) and mean-field behaviour. We use the Lorentzian inversion formula to compute infinitely many three-loop corrections in the two-dimensional LRI near the mean-field end. We further exploit the exact OPE relations that follow from bulk locality of the LRI to compute infinitely many two-loop corrections near the mean-field end, as well as some one-loop corrections near SRI. By including such exact OPE relations in the crossing equations for LRI we set up a very constrained bootstrap problem, which we solve numerically using SDPB. We find a family of sharp kinks for two- and three-dimensional theories which compare favourably to perturbative predictions, as well as some Monte Carlo simulations for the two-dimensional LRI.

==> Section4_computations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    427355,      10135]
NotebookOptionsPosition[    414338,       9895]
NotebookOutlinePosition[    414957,       9917]
CellTagsIndexPosition[    414914,       9914]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{"SetOptions", "[", 
  RowBox[{"$FrontEndSession", ",", 
   RowBox[{"NotebookAutoSave", "->", "True"}]}], "]"}], "\n", 
 RowBox[{"NotebookSave", "[", "]"}]}], "Input",
 CellChangeTimes->{{3.907585681896673*^9, 3.907585681897634*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"ba8c97be-d572-4fe5-9354-8aff091e9748"],

Cell[CellGroupData[{

Cell["2 loops ", "Title",
 CellChangeTimes->{{3.907587651426216*^9, 3.9075876585812216`*^9}, {
  3.907643518475294*^9, 3.907643600869913*^9}, {3.907643956603587*^9, 
  3.9076439605385904`*^9}, {3.907644013532752*^9, 
  3.907644016422336*^9}},ExpressionUUID->"dee50dc9-ada4-489e-a279-\
899bd0cf29e3"],

Cell[CellGroupData[{

Cell["\<\
Let\[CloseCurlyQuote]s compute the anomalous dimension and OPE coefficient of \
the leading double-twist operator and the OPE coefficients of the subleading \
ones (they have vanishing anomalous dimensions to 2 loops) .\
\>", "Subsection",
 CellChangeTimes->{{3.907643962078191*^9, 3.9076440087609563`*^9}, {
  3.9081641547645884`*^9, 3.908164172963111*^9}, {3.908192419276966*^9, 
  3.908192435751512*^9}},ExpressionUUID->"6b292de2-3624-45c6-927c-\
c10f73ecba54"],

Cell[BoxData[
 RowBox[{
  RowBox[{"twoloop", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"\[CapitalDelta]", "+", "l"}], "2"], "]"}], "4"], 
      RowBox[{"Gamma", "[", 
       RowBox[{"l", "-", "\[CapitalDelta]", "+", "2"}], "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "+", "l"}], ")"}], "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"l", "-", "\[CapitalDelta]", "+", "2"}], ")"}], "2"]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"18", " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"\[CapitalDelta]", "+", "l"}], "2"], "+", "1"}], "]"}], 
       "2"], 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"l", "-", "\[CapitalDelta]", "+", "2"}], "2"], "+", "1"}], 
        "]"}], "2"], 
      RowBox[{"Gamma", "[", 
       RowBox[{"\[CapitalDelta]", "+", "l", "-", "1"}], "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "+", "l", "-", "1"}], ")"}], "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"l", "-", "\[CapitalDelta]", "+", "1"}], ")"}], "2"]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9075856891997004`*^9, 3.907585798349634*^9}, {
   3.9075858326130066`*^9, 3.9075859359150333`*^9}, 3.90800080517915*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"25eaed40-8827-4455-89df-22c6f5fdb882"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FunctionPoles", "[", 
  RowBox[{"twoloop", ",", "\[CapitalDelta]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9075882214270773`*^9, 3.9075882340386057`*^9}, {
  3.9075900689446235`*^9, 3.9075900690800514`*^9}, {3.9080008143959*^9, 
  3.908000817358654*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"82c3d3c1-0160-4330-a0bf-ef2242cecea9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", "l"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", "l"}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{
       RowBox[{"2", "+", "l", "-", 
         RowBox[{"4", " ", 
           TemplateBox[{"1"}, "C"]}]}], 
       RowBox[{
         RowBox[{
           TemplateBox[{"1"}, "C"], "\[Element]", 
           TemplateBox[{}, "Integers"]}], "&&", 
         RowBox[{
           TemplateBox[{"1"}, "C"], "\[LessEqual]", 
           RowBox[{"-", "1"}]}]}]},
      "ConditionalExpression"], ",", "Indeterminate"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{
       RowBox[{"4", "+", "l", "-", 
         RowBox[{"4", " ", 
           TemplateBox[{"1"}, "C"]}]}], 
       RowBox[{
         RowBox[{
           TemplateBox[{"1"}, "C"], "\[Element]", 
           TemplateBox[{}, "Integers"]}], "&&", 
         RowBox[{
           TemplateBox[{"1"}, "C"], "\[LessEqual]", "0"}]}]},
      "ConditionalExpression"], ",", "Indeterminate"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{
       RowBox[{"1", "+", "l", "-", 
         RowBox[{"2", " ", 
           TemplateBox[{"1"}, "C"]}]}], 
       RowBox[{
         RowBox[{
           TemplateBox[{"1"}, "C"], "\[Element]", 
           TemplateBox[{}, "Integers"]}], "&&", 
         RowBox[{
           TemplateBox[{"1"}, "C"], "\[LessEqual]", 
           RowBox[{"-", "1"}]}]}]},
      "ConditionalExpression"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{
       RowBox[{"2", "+", "l", "-", 
         RowBox[{"2", " ", 
           TemplateBox[{"1"}, "C"]}]}], 
       RowBox[{
         RowBox[{
           TemplateBox[{"1"}, "C"], "\[Element]", 
           TemplateBox[{}, "Integers"]}], "&&", 
         RowBox[{
           TemplateBox[{"1"}, "C"], "\[LessEqual]", "0"}]}]},
      "ConditionalExpression"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{
       RowBox[{"1", "-", "l", "+", 
         RowBox[{"2", " ", 
           TemplateBox[{"1"}, "C"]}]}], 
       RowBox[{
         RowBox[{
           TemplateBox[{"1"}, "C"], "\[Element]", 
           TemplateBox[{}, "Integers"]}], "&&", 
         RowBox[{
           TemplateBox[{"1"}, "C"], "\[LessEqual]", "0"}]}]},
      "ConditionalExpression"], ",", "Indeterminate"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{
       RowBox[{"2", "-", "l", "+", 
         RowBox[{"2", " ", 
           TemplateBox[{"1"}, "C"]}]}], 
       RowBox[{
         RowBox[{
           TemplateBox[{"1"}, "C"], "\[Element]", 
           TemplateBox[{}, "Integers"]}], "&&", 
         RowBox[{
           TemplateBox[{"1"}, "C"], "\[LessEqual]", 
           RowBox[{"-", "1"}]}]}]},
      "ConditionalExpression"], ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{
       RowBox[{
         RowBox[{"-", "2"}], "-", "l", "+", 
         RowBox[{"4", " ", 
           TemplateBox[{"1"}, "C"]}]}], 
       RowBox[{
         RowBox[{
           TemplateBox[{"1"}, "C"], "\[Element]", 
           TemplateBox[{}, "Integers"]}], "&&", 
         RowBox[{
           TemplateBox[{"1"}, "C"], "\[LessEqual]", "0"}]}]},
      "ConditionalExpression"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{
       RowBox[{
         RowBox[{"-", "l"}], "+", 
         RowBox[{"4", " ", 
           TemplateBox[{"1"}, "C"]}]}], 
       RowBox[{
         RowBox[{
           TemplateBox[{"1"}, "C"], "\[Element]", 
           TemplateBox[{}, "Integers"]}], "&&", 
         RowBox[{
           TemplateBox[{"1"}, "C"], "\[LessEqual]", "0"}]}]},
      "ConditionalExpression"], ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{
       RowBox[{"2", "-", "l", "+", 
         RowBox[{"4", " ", 
           TemplateBox[{"1"}, "C"]}]}], 
       RowBox[{
         RowBox[{
           TemplateBox[{"1"}, "C"], "\[Element]", 
           TemplateBox[{}, "Integers"]}], "&&", 
         RowBox[{
           TemplateBox[{"1"}, "C"], "\[LessEqual]", 
           RowBox[{"-", "1"}]}]}]},
      "ConditionalExpression"], ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9075882460337257`*^9, 3.90759008582646*^9, 
  3.9080008372708883`*^9, 3.908164970862918*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"498a0c19-e680-46b1-b9a0-da823b4a077d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The physical poles are of course the ones with \[CapitalDelta]>0, so we see \
single poles  \[CapitalDelta]=1+l+2n with n>0 and a double pole at \
\[CapitalDelta]=l+1. The triple poles are unphysical. Let\[CloseCurlyQuote]s \
look at the residues. \
\>", "Subsection",
 CellChangeTimes->{{3.90758880902977*^9, 3.9075888262242117`*^9}, {
  3.90758886043172*^9, 3.907588968702272*^9}, {3.9075891080954857`*^9, 
  3.907589111577637*^9}, {3.908000877820113*^9, 3.9080008796489096`*^9}, {
  3.908000914528599*^9, 3.9080009360157957`*^9}, {3.9080020518592367`*^9, 
  3.908002079080244*^9}, {3.908002150089016*^9, 
  3.9080021822500744`*^9}},ExpressionUUID->"88142f04-6360-4bd1-9273-\
e3c92a4678fd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"twoloop", ",", 
   RowBox[{"{", 
    RowBox[{"\[CapitalDelta]", ",", 
     RowBox[{"l", "+", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.907600096636135*^9, 3.907600118832943*^9}, {
  3.9076410434032173`*^9, 3.9076410684348516`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"39a49749-a497-4cd3-842f-a3a0e99b2ea3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "l"}]}], ")"}], "2"], " ", 
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}]}], "]"}], "4"]}], 
    RowBox[{"18", " ", 
     SuperscriptBox["l", "2"], " ", "\[Pi]", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", " ", "l"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "1", "-", "l"}], ")"}], "2"]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}]}], "]"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"4", " ", "l"}], "+", 
        RowBox[{"EulerGamma", " ", "l"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["l", "2"]}], "+", 
        RowBox[{"4", " ", "EulerGamma", " ", 
         SuperscriptBox["l", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["l", "3"]}], "+", 
        RowBox[{"4", " ", "EulerGamma", " ", 
         SuperscriptBox["l", "3"]}], "+", 
        RowBox[{"l", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["3", "2"]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["3", "2"]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "3"], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["3", "2"]}], "]"}]}], "-", 
        RowBox[{"l", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", " ", "l"}]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", " ", "l"}]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "3"], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", " ", "l"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "l", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}]}], ")"}]}]}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}]}], ")"}]}]}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["l", "3"], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}]}], ")"}]}]}], "]"}]}], "-", 
        RowBox[{"l", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "l"}]}], ")"}]}]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "l"}]}], ")"}]}]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "3"], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "l"}]}], ")"}]}]}], "]"}]}]}], ")"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"18", " ", 
      SuperscriptBox["l", "3"], " ", "\[Pi]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", " ", "l"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}]}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "1", "-", "l"}], ")"}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"\[CapitalDelta]", "-", "1", "-", "l"}], "]"}], "0"],
    SeriesData[$CellContext`\[CapitalDelta], 1 + $CellContext`l, {}, -2, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[CapitalDelta], 1 + $CellContext`l, {
   Rational[1, 18] $CellContext`l^(-2) (1 + 2 $CellContext`l)^2 
    Pi^(-1) $CellContext`\[Epsilon]^2 Gamma[2 $CellContext`l]^(-1) 
    Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^4 
    Gamma[Rational[1, 2] (3 + 2 $CellContext`l)]^(-2), 
    Rational[1, 18] $CellContext`l^(-3) Pi^(-1) $CellContext`\[Epsilon]^2 
    Gamma[2 $CellContext`l]^(-1) 
    Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^4 
    Gamma[Rational[1, 2] (3 + 2 $CellContext`l)]^(-2) (-1 - 4 $CellContext`l + 
     EulerGamma $CellContext`l - 8 $CellContext`l^2 + 
     4 EulerGamma $CellContext`l^2 - 8 $CellContext`l^3 + 
     4 EulerGamma $CellContext`l^3 + $CellContext`l PolyGamma[0, 
        Rational[3, 2]] + 4 $CellContext`l^2 PolyGamma[0, 
        Rational[3, 2]] + 4 $CellContext`l^3 PolyGamma[0, 
        Rational[3, 2]] - $CellContext`l PolyGamma[0, 2 $CellContext`l] - 
     4 $CellContext`l^2 PolyGamma[0, 2 $CellContext`l] - 4 $CellContext`l^3 
     PolyGamma[0, 2 $CellContext`l] + 
     2 $CellContext`l PolyGamma[0, Rational[1, 2] (1 + 2 $CellContext`l)] + 
     8 $CellContext`l^2 PolyGamma[0, Rational[1, 2] (1 + 2 $CellContext`l)] + 
     8 $CellContext`l^3 
      PolyGamma[0, Rational[1, 2] (1 + 2 $CellContext`l)] - $CellContext`l 
     PolyGamma[0, Rational[1, 2] (3 + 2 $CellContext`l)] - 4 $CellContext`l^2 
     PolyGamma[0, Rational[1, 2] (3 + 2 $CellContext`l)] - 4 $CellContext`l^3 
     PolyGamma[0, Rational[1, 2] (3 + 2 $CellContext`l)])}, -2, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.9076001221276093`*^9, {3.907641051840172*^9, 3.907641068995504*^9}, 
   3.9080032737871623`*^9, 3.9081649765526657`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"436886be-069f-4fe7-9e31-3a909c076688"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{"%", ",", 
   RowBox[{"1", "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[CapitalDelta]", "-", "l", "-", "1"}], ")"}], "2"]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9075863029129343`*^9, 3.907586369772625*^9}, {
  3.90759016115386*^9, 3.907590161384694*^9}, {3.907590238139822*^9, 
  3.9075902390502224`*^9}, {3.9080032380265136`*^9, 3.908003278069002*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"bd56e34f-6359-430a-9e3a-5c0bf3fbb7ca"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "l"}]}], ")"}], "2"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "l"}]}], ")"}]}], "]"}], "4"]}], 
  RowBox[{"18", " ", 
   SuperscriptBox["l", "2"], " ", "\[Pi]", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", " ", "l"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "l"}]}], ")"}]}], "]"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.9075863348501253`*^9, 3.9075863701176105`*^9}, 
   3.9075901675777946`*^9, 3.9075902395848184`*^9, 3.908003278593466*^9, 
   3.908164981052163*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"bea0f179-2b1f-40db-ac30-af17dd3d6049"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Element", "[", 
    RowBox[{"l", ",", "Integers"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9080032832697077`*^9, 3.9080032924281425`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"74bb5114-a055-4f2c-bffb-bd50b2331c6d"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["4", 
    RowBox[{"1", "-", "l"}]], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "+", "l"}], "]"}]}], 
  RowBox[{"9", " ", 
   SuperscriptBox["l", "2"], " ", 
   SqrtBox["\[Pi]"], " ", 
   RowBox[{"Gamma", "[", "l", "]"}]}]]], "Output",
 CellChangeTimes->{3.908003293375949*^9, 3.908164984148625*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"be9db09e-afb8-47d8-a654-b919279da11c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeffdoublepole", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["4", 
      RowBox[{"1", "-", "l"}]], " ", 
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", "l"}], "]"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["l", "2"], " ", 
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"Gamma", "[", "l", "]"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9080037033744946`*^9, 3.908003712701723*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"73a103f1-786d-47f0-8bab-518d65b616d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "By comparing with (4.12), the coefficient of the double pole ",
 Cell[BoxData[
  FormBox[
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[CapitalDelta]", "-", 
       RowBox[{"(", 
        RowBox[{"l", "+", "1"}], ")"}]}], ")"}], "2"]], TraditionalForm]],
  ExpressionUUID->"b66e2994-ad8a-4327-b312-4102dd8afbc4"],
 "is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["a", 
       RowBox[{"0", ",", "l"}]], 
      RowBox[{"(", "0", ")"}]], " ", 
     SuperscriptBox[
      SubscriptBox["\[Gamma]", 
       RowBox[{"0", ",", "l"}]], 
      RowBox[{"(", "2", ")"}]]}], "+", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["a", 
       RowBox[{"0", ",", "l"}]], 
      RowBox[{"(", "1", ")"}]], " ", 
     SuperscriptBox[
      SubscriptBox["\[Gamma]", 
       RowBox[{"0", ",", "l"}]], 
      RowBox[{"(", "1", ")"}]]}]}], TraditionalForm]],ExpressionUUID->
  "73c3b103-dfbb-4367-bf96-ad891deb7c33"],
 " but we showed that the one-loop anomalous dimensions ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Gamma]", 
     RowBox[{"0", ",", "l"}]], 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],ExpressionUUID->
  "39670c60-497f-4016-8ed2-9c460e45c02d"],
 " is non-zero only for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"l", "=", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6f1b67cb-0e2e-46bc-ad70-5273fde65cc4"],
 ", which is outside the range where analyticity in spin holds. This is also \
the reason why we don\[CloseCurlyQuote]t see the triple pole. To extract the \
two-loop anomalous dimension, we then just need to divide our result by ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["a", 
     RowBox[{"0", ",", "l"}]], 
    RowBox[{" ", "0", ")"}]], TraditionalForm]],ExpressionUUID->
  "451a9677-70a3-4305-bfce-650ca17c3d27"],
 " in (4.14).  \n\nWe report the general expression below for completeness."
}], "Subsection",
 CellChangeTimes->{{3.907589297441703*^9, 3.907589312397238*^9}, {
  3.907589583604688*^9, 3.907589621492372*^9}, {3.907589665299693*^9, 
  3.9075896850028276`*^9}, {3.9080035055558167`*^9, 3.9080036867360735`*^9}, {
  3.9081642213352137`*^9, 3.9081642654104323`*^9}, {3.9081924645756793`*^9, 
  3.9081924654261436`*^9}},ExpressionUUID->"a4024808-b387-4194-81ee-\
75f05963e6fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"anl0", "[", 
    RowBox[{"n_", ",", "l_"}], "]"}], "=", 
   RowBox[{
    FractionBox["2", 
     RowBox[{
      RowBox[{"Factorial", "[", "n", "]"}], 
      RowBox[{"Factorial", "[", 
       RowBox[{"n", "+", "l"}], "]"}]}]], 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "n"}], "]"}], "2"], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "+", "n", "+", "l"}], "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "/", "2"}], "]"}], "4"]], 
    FractionBox[
     RowBox[{"Gamma", "[", "n", "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "n"}], "]"}]], 
    FractionBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"l", "+", "n"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", "n"}], "+", 
       RowBox[{"2", "l"}]}], "]"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9079303946983795`*^9, 3.9079305143295727`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"6596c3cb-f892-49b0-acb4-3fecd36418c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a0l", "=", 
   RowBox[{
    FractionBox["2", 
     RowBox[{"Factorial", "[", "l", "]"}]], 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "/", "2"}], "]"}], "2"], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "+", "l"}], "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "/", "2"}], "]"}], "4"]], 
    FractionBox[
     RowBox[{"Gamma", "[", "l", "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "l"}], "]"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9075864376282444`*^9, 3.9075865425155535`*^9}, 
   3.9080034217605963`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"7f046dbd-7f27-4049-8806-6618dcecdd61"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"coeffdoublepole", "/", "a0l"}], "/", 
   SuperscriptBox["\[Epsilon]", "2"]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.907586909045943*^9, 3.9075869224032717`*^9}, {
   3.9075869656736097`*^9, 3.9075869677630606`*^9}, {3.9075871509958444`*^9, 
   3.90758715273098*^9}, {3.9075901808525763`*^9, 3.907590181613846*^9}, {
   3.907590247995471*^9, 3.9075902485450287`*^9}, 3.908003723101864*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"a53711a5-6fda-4cda-8ed2-590c65d1d26a"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "l"}]}]], " ", 
   SqrtBox["\[Pi]"], " ", 
   RowBox[{"l", "!"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", " ", "l"}], "]"}]}], 
  RowBox[{"9", " ", 
   SuperscriptBox["l", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", "l", "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "+", "l"}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.907586912138036*^9, 3.9075869227511544`*^9}, 
   3.9075869694729676`*^9, 3.907590182637478*^9, 3.907590249475209*^9, {
   3.90800372509077*^9, 3.908003734615938*^9}, 3.908164994920371*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"f8dd01dc-b3bb-4eeb-905a-e2d00fcbb13b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Element", "[", 
    RowBox[{"l", ",", "Integers"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9075871543705244`*^9, 3.907587166868087*^9}, {
  3.907590187539158*^9, 3.9075901882047415`*^9}, {3.9075902565047646`*^9, 
  3.9075902573347387`*^9}, {3.9080037402842803`*^9, 3.908003740447111*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"f8936a7e-d810-437a-be6b-5652af6f17f5"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"9", " ", "l"}]]], "Output",
 CellChangeTimes->{3.9075871674312906`*^9, 3.907590188804883*^9, 
  3.907590258179834*^9, 3.9080037413540907`*^9, 3.908164997556698*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"153a0f21-bd4d-40c5-9676-320842cc7c23"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Notice that there will be a minus overall from (4.12). \n\nNow let\
\[CloseCurlyQuote]s look at the coefficient of ",
 Cell[BoxData[
  FormBox[
   FractionBox["1", 
    RowBox[{"\[CapitalDelta]", "-", "l", "-", "1"}]], TraditionalForm]],
  ExpressionUUID->"71d7631c-a8a5-4cfa-8262-ee9018750ca7"],
 " which is ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["a", 
     RowBox[{"0", ",", "l"}]], 
    RowBox[{"(", "2", ")"}]], TraditionalForm]],ExpressionUUID->
  "3692bfa8-6596-47b2-9058-6a193dce6479"],
 " ."
}], "Subsection",
 CellChangeTimes->{{3.907594678225257*^9, 3.9075946861990137`*^9}, {
  3.907594771640526*^9, 3.9075948154460998`*^9}, {3.908003764013732*^9, 
  3.9080037642058725`*^9}, {3.9080038198304095`*^9, 3.9080038253005743`*^9}, {
  3.9081642772128224`*^9, 3.908164280526657*^9}, {3.908181300846664*^9, 
  3.9081813020855827`*^9}},ExpressionUUID->"608c0c0b-742d-462e-8a92-\
5a51faa2df02"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}]}], "]"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"4", " ", "l"}], "+", 
        RowBox[{"EulerGamma", " ", "l"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["l", "2"]}], "+", 
        RowBox[{"4", " ", "EulerGamma", " ", 
         SuperscriptBox["l", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["l", "3"]}], "+", 
        RowBox[{"4", " ", "EulerGamma", " ", 
         SuperscriptBox["l", "3"]}], "+", 
        RowBox[{"l", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["3", "2"]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["3", "2"]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "3"], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["3", "2"]}], "]"}]}], "-", 
        RowBox[{"l", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", " ", "l"}]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", " ", "l"}]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "3"], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", " ", "l"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "l", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}]}], ")"}]}]}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}]}], ")"}]}]}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["l", "3"], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}]}], ")"}]}]}], "]"}]}], "-", 
        RowBox[{"l", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "l"}]}], ")"}]}]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "l"}]}], ")"}]}]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "3"], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "l"}]}], ")"}]}]}], "]"}]}]}], ")"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"18", " ", 
      SuperscriptBox["l", "3"], " ", "\[Pi]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", " ", "l"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}]}], "]"}], "2"]}], ")"}]}], "/", 
   SuperscriptBox["\[Epsilon]", "2"]}], ";"}]], "Input",
 CellChangeTimes->{{3.908164325701058*^9, 3.908164337618453*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"3b446c01-80f2-4f6c-8742-7b0f6fab7c54"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Element", "[", 
    RowBox[{"l", ",", "Integers"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9076411211778326`*^9, 3.907641121557026*^9}, {
  3.90800386626457*^9, 3.9080038665236855`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"d9446657-66c3-43ee-a14a-a52d6db88fe9"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["4", 
     RowBox[{"1", "-", "l"}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", "l"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"l", " ", 
       RowBox[{"Log", "[", "4", "]"}]}], "+", 
      RowBox[{"l", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"2", " ", "l"}]}], "]"}]}], "-", 
      RowBox[{"l", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["1", "2"], "+", "l"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"9", " ", 
    SuperscriptBox["l", "3"], " ", 
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"Gamma", "[", "l", "]"}]}]]}]], "Output",
 CellChangeTimes->{3.907641123654256*^9, 3.9080038683552356`*^9, 
  3.908164346998268*^9, 3.9081650047069216`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"94cd0024-66f1-48b9-97c0-03a4cda6d721"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        FractionBox["1", "2"], "+", "l"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"2", " ", "l"}]}], "]"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", "l"}], "]"}]}]}], "}"}]}], "//", "Simplify", " ", 
  RowBox[{"(*", 
   RowBox[{
   "duplication", " ", "formula", " ", "for", " ", "digamma", " ", 
    "function"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9076413536435804`*^9, 3.907641456682211*^9}, {
   3.907641490102592*^9, 3.9076415175269156`*^9}, 3.9076424101176996`*^9, {
   3.907642840258458*^9, 3.9076428481807146`*^9}, {3.9080038959319324`*^9, 
   3.9080038962371097`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"eb596499-3269-469f-84d4-bdbc3e8613e1"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["4", 
     RowBox[{"1", "-", "l"}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", "l"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"l", " ", 
       RowBox[{"Log", "[", "16", "]"}]}], "+", 
      RowBox[{"l", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "l"}], "]"}]}], "-", 
      RowBox[{"l", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"2", " ", "l"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"9", " ", 
    SuperscriptBox["l", "3"], " ", 
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"Gamma", "[", "l", "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.9076414503047504`*^9, 3.907641457127881*^9}, {
   3.907641491946863*^9, 3.907641518067157*^9}, 3.907642413020636*^9, 
   3.9080038972585855`*^9, 3.9081643551933985`*^9, 3.908165007416956*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"0439f055-94b4-4698-bf03-ec0c38b70e6d"]
}, Open  ]]
}, Open  ]],

Cell["\<\
By playing with gamma functions, we get to the expression in (4.25).\
\>", "Subsection",
 CellChangeTimes->{{3.9076428699831643`*^9, 3.907642901977847*^9}, {
  3.907929454095648*^9, 3.9079294814892664`*^9}, {3.9080039294575233`*^9, 
  3.908003951901975*^9}, {3.9080039871933427`*^9, 3.908003995429625*^9}, {
  3.9080041358332095`*^9, 
  3.9080041381958456`*^9}},ExpressionUUID->"7f9b63d4-d61f-4d1f-9d42-\
5152dbdffdb6"],

Cell[CellGroupData[{

Cell["\<\
Next, let\[CloseCurlyQuote]s look at the poles at \[CapitalDelta]=l+2n+1. \
Notice that if n\[NotEqual]0 there\[CloseCurlyQuote]s no double pole, as \
expected. \
\>", "Subsection",
 CellChangeTimes->{{3.907644049001416*^9, 3.9076440703797116`*^9}, {
   3.9080040998089943`*^9, 3.9080041316337*^9}, {3.9081643651960945`*^9, 
   3.908164365924561*^9}, {3.9081644700637975`*^9, 3.9081644806188374`*^9}, {
   3.908166050162093*^9, 3.908166051546321*^9}, 
   3.9081812937046456`*^9},ExpressionUUID->"edbc97f3-6049-4e17-ae72-\
358665589de0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"twoloop", ",", 
   RowBox[{"{", 
    RowBox[{"\[CapitalDelta]", ",", 
     RowBox[{"l", "+", 
      RowBox[{"2", "n"}], "+", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"Element", "[", 
      RowBox[{"n", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"n", ">", "0"}], "&&", 
     RowBox[{"n", "\[NotEqual]", "0"}]}]}]}], " ", "]"}]], "Input",
 CellChangeTimes->{{3.9080040257983007`*^9, 3.908004090586093*^9}, {
  3.908164445149564*^9, 3.9081644547402153`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"92cf0b01-504b-4f90-ac7c-f5c98568fed9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "l"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}], "]"}], "4"]}], 
    RowBox[{"288", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"l", "+", "n"}], ")"}], "2"], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "n"}]}], ")"}]}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"l", "+", "n"}], ")"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "l"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"\[CapitalDelta]", "-", "1", "-", "l", "-", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"\[CapitalDelta]", "-", "1", "-", "l", "-", 
       RowBox[{"2", " ", "n"}]}], "]"}], "0"],
    SeriesData[$CellContext`\[CapitalDelta], 1 + $CellContext`l + 
     2 $CellContext`n, {}, -1, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[CapitalDelta], 1 + $CellContext`l + 
   2 $CellContext`n, {
   Rational[1, 288] (1 - 
      2 $CellContext`n)^2 $CellContext`n^(-2) ($CellContext`l + \
$CellContext`n)^(-2) (1 + 2 $CellContext`l + 
      2 $CellContext`n)^2 $CellContext`\[Epsilon]^2 
    Factorial[-1 + 2 $CellContext`n]^(-1) 
    Gamma[Rational[1, 2] (3 - 2 $CellContext`n)]^(-2) 
    Gamma[2 ($CellContext`l + $CellContext`n)]^(-1) 
    Gamma[Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n)]^4 
    Gamma[Rational[1, 2] (3 + 2 $CellContext`l + 2 $CellContext`n)]^(-2)}, -1,
    0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.908004080991664*^9, 3.9080040914909782`*^9}, 
   3.9081644231003265`*^9, 3.908164455935341*^9, 3.9081650119774246`*^9, 
   3.9081651399795732`*^9, {3.908165196925922*^9, 3.9081652127987237`*^9}, 
   3.9081655158186274`*^9, 3.9081812748321004`*^9, 3.9081815803746367`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"73c224c2-2296-4d06-ba82-9540b3a089c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Element", "[", 
    RowBox[{"n", ",", "Integers"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.908164663150999*^9, 3.908164663462306*^9}, {
  3.9081650155547004`*^9, 3.9081650161010227`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"223bf51c-f5c2-4b2f-915c-11097602f545"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"l", "+", "n"}], ")"}]}]], " ", 
     SqrtBox["\[Pi]"], " ", 
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", "l", "+", "n"}], "]"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"l", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "-", "n"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", " ", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"l", "+", "n"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"\[CapitalDelta]", "-", "1", "-", "l", "-", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"\[CapitalDelta]", "-", "1", "-", "l", "-", 
       RowBox[{"2", " ", "n"}]}], "]"}], "0"],
    SeriesData[$CellContext`\[CapitalDelta], 1 + $CellContext`l + 
     2 $CellContext`n, {}, -1, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[CapitalDelta], 1 + $CellContext`l + 
   2 $CellContext`n, {
   Rational[1, 9] 
    2^((-2) ($CellContext`l + $CellContext`n)) $CellContext`n^(-2) \
($CellContext`l + $CellContext`n)^(-2) 
    Pi^Rational[1, 2] $CellContext`\[Epsilon]^2 
    Gamma[Rational[1, 2] - $CellContext`n]^(-2) Gamma[2 $CellContext`n]^(-1) 
    Gamma[$CellContext`l + $CellContext`n]^(-1) 
    Gamma[Rational[1, 2] + $CellContext`l + $CellContext`n]}, -1, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.90816466512801*^9, 3.908165019382308*^9, 3.9081651426040134`*^9, {
   3.9081651992224984`*^9, 3.908165214979801*^9}, 3.908165520152376*^9, 
   3.908181278051891*^9, 3.9081815821086397`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"e810d572-4b45-47b5-8886-1baf1667a92f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Element", "[", 
    RowBox[{"l", ",", "Integers"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9081647198747673`*^9, 3.9081647202199287`*^9}, {
  3.908165023285556*^9, 3.9081650236742725`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"bdb7f79d-f563-4dc8-9c93-f68aa408777f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"l", "+", "n"}], ")"}]}]], " ", 
     SqrtBox["\[Pi]"], " ", 
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", "l", "+", "n"}], "]"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"l", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "-", "n"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", " ", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"l", "+", "n"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"\[CapitalDelta]", "-", "1", "-", "l", "-", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"\[CapitalDelta]", "-", "1", "-", "l", "-", 
       RowBox[{"2", " ", "n"}]}], "]"}], "0"],
    SeriesData[$CellContext`\[CapitalDelta], 1 + $CellContext`l + 
     2 $CellContext`n, {}, -1, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[CapitalDelta], 1 + $CellContext`l + 
   2 $CellContext`n, {
   Rational[1, 9] 
    2^((-2) ($CellContext`l + $CellContext`n)) $CellContext`n^(-2) \
($CellContext`l + $CellContext`n)^(-2) 
    Pi^Rational[1, 2] $CellContext`\[Epsilon]^2 
    Gamma[Rational[1, 2] - $CellContext`n]^(-2) Gamma[2 $CellContext`n]^(-1) 
    Gamma[$CellContext`l + $CellContext`n]^(-1) 
    Gamma[Rational[1, 2] + $CellContext`l + $CellContext`n]}, -1, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.9081647213766985`*^9, 3.9081650252222624`*^9, 3.908165144909629*^9, {
   3.9081652013124866`*^9, 3.908165217240289*^9}, 3.908165522765998*^9, 
   3.908181280136862*^9, 3.908181583978439*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"85255e99-6328-4146-a528-e7a172eaf707"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coeffsinglepole", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"%", "/", 
     SuperscriptBox["\[Epsilon]", "2"]}], ",", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"\[CapitalDelta]", "-", "1", "-", "l", "-", 
       RowBox[{"2", "n"}]}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9081651537999277`*^9, 3.908165207913818*^9}, {
   3.9081653977461114`*^9, 3.9081654076363907`*^9}, {3.9081655275302453`*^9, 
   3.908165527705764*^9}, 3.9081812697810173`*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"84b3b6ea-4805-4f65-91e5-6686df899651"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "l"}], "-", 
     RowBox[{"2", " ", "n"}]}]], " ", 
   SqrtBox["\[Pi]"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "+", "l", "+", "n"}], "]"}]}], 
  RowBox[{"9", " ", 
   SuperscriptBox["n", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"l", "+", "n"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "n"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", " ", "n"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"l", "+", "n"}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.9081815609658527`*^9, 3.908181586513595*^9}},
 CellLabel->"Out[85]=",ExpressionUUID->"6747d542-8498-466c-9baf-495601605c07"]
}, Open  ]]
}, Open  ]],

Cell["\<\
This is equivalent to the result in (4.26), with a minus overall, as before.\
\>", "Subsection",
 CellChangeTimes->{{3.9081813232008667`*^9, 3.9081813293081255`*^9}, {
  3.908181380968038*^9, 
  3.9081813863893013`*^9}},ExpressionUUID->"c917972b-b90b-4bd9-b385-\
0e3ce756a7aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell["3 loops", "Title",
 CellChangeTimes->{{3.9076440845808296`*^9, 
  3.9076440854961243`*^9}},ExpressionUUID->"8adda5fb-8423-42f0-846d-\
9dafb5519891"],

Cell[CellGroupData[{

Cell[TextData[{
 "The 3-loop spectral density  (4.29) can be written in terms of a \
differential operator acting on the product of the 1d crossing kernels, as in \
(4.30). Here ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "49a2d22c-6a09-4e7e-873c-64964eaca44e"],
 " is ",
 Cell[BoxData[
  FormBox["A", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9b0207a6-1fa1-48d0-8498-11ff8d507a87"],
 " in this notebook. "
}], "Subsection",
 CellChangeTimes->{{3.908166480653639*^9, 3.9081665736922164`*^9}, {
  3.9081666335620794`*^9, 3.9081666676390824`*^9}, {3.9081668371963882`*^9, 
  3.9081668534320755`*^9}, {3.9081816660508027`*^9, 3.9081816768310547`*^9}, {
  3.9081924859967422`*^9, 
  3.908192486321412*^9}},ExpressionUUID->"6b37b400-8d44-48ac-9224-\
8153ac052731"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["z", 
       RowBox[{"1", "-", "z"}]], ")"}], "\[CapitalDelta]\[Phi]"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}], 
     RowBox[{"\[CapitalDelta]t", "/", "2"}]], 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      RowBox[{"\[CapitalDelta]t", "/", "2"}], ",", 
      RowBox[{"\[CapitalDelta]t", "/", "2"}], ",", "\[CapitalDelta]t", ",", 
      RowBox[{"1", "-", "z"}]}], "]"}]}], "+", 
   RowBox[{"B", " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["z", 
          RowBox[{"1", "-", "z"}]], ")"}], "\[CapitalDelta]\[Phi]"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], 
        RowBox[{"\[CapitalDelta]t", "/", "2"}]], 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"\[CapitalDelta]t", "/", "2"}], ",", 
         RowBox[{"\[CapitalDelta]t", "/", "2"}], ",", "\[CapitalDelta]t", ",", 
         RowBox[{"1", "-", "z"}]}], "]"}]}], ",", "\[CapitalDelta]\[Phi]"}], 
     "]"}]}], "+", 
   RowBox[{"CC", " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["z", 
          RowBox[{"1", "-", "z"}]], ")"}], "\[CapitalDelta]\[Phi]"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], 
        RowBox[{"\[CapitalDelta]t", "/", "2"}]], 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"\[CapitalDelta]t", "/", "2"}], ",", 
         RowBox[{"\[CapitalDelta]t", "/", "2"}], ",", "\[CapitalDelta]t", ",", 
         RowBox[{"1", "-", "z"}]}], "]"}]}], ",", "\[CapitalDelta]t"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.90732223289631*^9, 3.907322282343842*^9}, 
   3.9073224371012344`*^9, 3.907335748639563*^9, 3.9081668669887333`*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"7cc1322b-92c7-4f72-b6ec-194af63f141f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{"%", ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["z", 
       RowBox[{"1", "-", "z"}]], ")"}], "\[CapitalDelta]\[Phi]"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}], 
     RowBox[{"\[CapitalDelta]t", "/", "2"}]], 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      RowBox[{"\[CapitalDelta]t", "/", "2"}], ",", 
      RowBox[{"\[CapitalDelta]t", "/", "2"}], ",", "\[CapitalDelta]t", ",", 
      RowBox[{"1", "-", "z"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.907322318716922*^9, 3.9073223364239445`*^9}, {
  3.9073224420481963`*^9, 3.9073224427165794`*^9}, {3.9073357612368145`*^9, 
  3.907335761336423*^9}, {3.9076441417051373`*^9, 3.9076441466709957`*^9}, {
  3.908166871165702*^9, 3.9081668718402205`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"d847024d-6f28-4e57-9931-e4dad00e01fe"],

Cell[BoxData[
 RowBox[{"A", "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "CC", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}], "+", 
  RowBox[{"B", " ", 
   RowBox[{"Log", "[", 
    FractionBox["z", 
     RowBox[{"1", "-", "z"}]], "]"}]}]}]], "Output",
 CellChangeTimes->{3.907322337159058*^9, 3.9073224447964125`*^9, 
  3.907335764159061*^9, 3.9076441473710117`*^9, 3.9081668782270327`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"e0dc14d6-964a-407a-9d63-3b12257451dc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "By matching with our integral we find CC=-1/2 and B=-3/4, while ",
 Cell[BoxData[
  FormBox[
   RowBox[{"A", "=", 
    RowBox[{"2", "[", 
     RowBox[{
      RowBox[{"\[Psi]", "(", "1", ")"}], "-", 
      RowBox[{"\[Psi]", "(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "]"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "dc703459-7960-4b92-8b25-6a7d136e26f5"],
 "."
}], "Subsection",
 CellChangeTimes->{{3.9073392796734033`*^9, 3.907339323681212*^9}, {
  3.908166927216915*^9, 
  3.9081669335852375`*^9}},ExpressionUUID->"98b0a839-2b87-4f14-8f33-\
e7ba4439c1d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"A", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["z", 
        RowBox[{"1", "-", "z"}]], ")"}], "\[CapitalDelta]\[Phi]"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}], 
      RowBox[{"\[CapitalDelta]t", "/", "2"}]], 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       RowBox[{"\[CapitalDelta]t", "/", "2"}], ",", 
       RowBox[{"\[CapitalDelta]t", "/", "2"}], ",", "\[CapitalDelta]t", ",", 
       RowBox[{"1", "-", "z"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["z", 
           RowBox[{"1", "-", "z"}]], ")"}], "\[CapitalDelta]\[Phi]"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], 
         RowBox[{"\[CapitalDelta]t", "/", "2"}]], 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]t", "/", "2"}], ",", 
          RowBox[{"\[CapitalDelta]t", "/", "2"}], ",", "\[CapitalDelta]t", 
          ",", 
          RowBox[{"1", "-", "z"}]}], "]"}]}], ",", "\[CapitalDelta]\[Phi]"}], 
      "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["z", 
           RowBox[{"1", "-", "z"}]], ")"}], "\[CapitalDelta]\[Phi]"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], 
         RowBox[{"\[CapitalDelta]t", "/", "2"}]], 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]t", "/", "2"}], ",", 
          RowBox[{"\[CapitalDelta]t", "/", "2"}], ",", "\[CapitalDelta]t", 
          ",", 
          RowBox[{"1", "-", "z"}]}], "]"}]}], ",", "\[CapitalDelta]t"}], 
      "]"}]}]}], "//", "Simplify"}], ";"}]], "Input",
 CellChangeTimes->{{3.9073354431765323`*^9, 3.9073354700664167`*^9}, {
   3.907335515541767*^9, 3.9073355575188694`*^9}, {3.9073358722633333`*^9, 
   3.9073358729732776`*^9}, 3.908166970140068*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"70ffd7b1-e42f-46fc-b8c4-72fdbf19637b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Log", "[", 
      FractionBox["z", 
       RowBox[{"1", "-", "z"}]], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"Log", "[", "z", "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z"}], "]"}]}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.9073355594464407`*^9, 3.9073355628666534`*^9}, {
  3.9073358773590813`*^9, 3.907335878574333*^9}, {3.907644154921441*^9, 
  3.907644156181386*^9}, {3.90816697313695*^9, 3.9081669875869603`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"497ae445-2a90-4aa8-a7a0-10a7ba814cd8"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "-", "z"}], ")"}], 
   RowBox[{"\[CapitalDelta]t", "/", "2"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    FractionBox["z", 
     RowBox[{"1", "-", "z"}]], ")"}], "\[CapitalDelta]\[Phi]"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", "A", " ", 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       FractionBox["\[CapitalDelta]t", "2"], ",", 
       FractionBox["\[CapitalDelta]t", "2"], ",", "\[CapitalDelta]t", ",", 
       RowBox[{"1", "-", "z"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       FractionBox["\[CapitalDelta]t", "2"], ",", 
       FractionBox["\[CapitalDelta]t", "2"], ",", "\[CapitalDelta]t", ",", 
       RowBox[{"1", "-", "z"}]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       FractionBox["\[CapitalDelta]t", "2"], ",", 
       FractionBox["\[CapitalDelta]t", "2"], ",", "\[CapitalDelta]t", ",", 
       RowBox[{"1", "-", "z"}]}], "]"}], " ", 
     RowBox[{"Log", "[", "z", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      SuperscriptBox["Hypergeometric2F1", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       FractionBox["\[CapitalDelta]t", "2"], ",", 
       FractionBox["\[CapitalDelta]t", "2"], ",", "\[CapitalDelta]t", ",", 
       RowBox[{"1", "-", "z"}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["Hypergeometric2F1", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      FractionBox["\[CapitalDelta]t", "2"], ",", 
      FractionBox["\[CapitalDelta]t", "2"], ",", "\[CapitalDelta]t", ",", 
      RowBox[{"1", "-", "z"}]}], "]"}], "-", 
    RowBox[{
     SuperscriptBox["Hypergeometric2F1", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      FractionBox["\[CapitalDelta]t", "2"], ",", 
      FractionBox["\[CapitalDelta]t", "2"], ",", "\[CapitalDelta]t", ",", 
      RowBox[{"1", "-", "z"}]}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.907335563531891*^9, 3.907335879314291*^9, 3.907644156443528*^9, {
   3.908166976664507*^9, 3.9081669921391907`*^9}},
 CellLabel->"Out[58]=",ExpressionUUID->"ead6094e-b992-4958-88ff-a1b470e8e0f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"%58", ",", 
    RowBox[{"Log", "[", "z", "]"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{"check", " ", "coeff"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9073355838948126`*^9, 3.907335608974536*^9}, {
  3.9073358887141237`*^9, 3.9073358982589855`*^9}, {3.907339361598363*^9, 
  3.9073393656936665`*^9}, {3.907644165575884*^9, 3.9076441668161173`*^9}, {
  3.908167005916044*^9, 3.908167017984729*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"71303dd3-e331-443c-8ae0-0ace2d3230d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "4"]}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "-", "z"}], ")"}], 
   RowBox[{"\[CapitalDelta]t", "/", "2"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    FractionBox["z", 
     RowBox[{"1", "-", "z"}]], ")"}], "\[CapitalDelta]\[Phi]"], " ", 
  RowBox[{"Hypergeometric2F1", "[", 
   RowBox[{
    FractionBox["\[CapitalDelta]t", "2"], ",", 
    FractionBox["\[CapitalDelta]t", "2"], ",", "\[CapitalDelta]t", ",", 
    RowBox[{"1", "-", "z"}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.9073355935190096`*^9, 3.9073356095649114`*^9}, {
   3.9073358904391317`*^9, 3.9073358988040123`*^9}, 3.9076441671390057`*^9, {
   3.9081670071687694`*^9, 3.9081670187908134`*^9}},
 CellLabel->"Out[61]=",ExpressionUUID->"d429b045-f61a-4ea0-966b-aee1236ff2aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"%58", ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z"}], "]"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{"check", " ", "coeff"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9073393492112155`*^9, 3.907339371321059*^9}, {
  3.907644170210996*^9, 3.90764418362743*^9}, {3.9081670098479996`*^9, 
  3.9081670223290567`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"ff904052-4f10-44bb-8752-18fc24262290"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "-", "z"}], ")"}], 
   RowBox[{"\[CapitalDelta]t", "/", "2"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    FractionBox["z", 
     RowBox[{"1", "-", "z"}]], ")"}], "\[CapitalDelta]\[Phi]"], " ", 
  RowBox[{"Hypergeometric2F1", "[", 
   RowBox[{
    FractionBox["\[CapitalDelta]t", "2"], ",", 
    FractionBox["\[CapitalDelta]t", "2"], ",", "\[CapitalDelta]t", ",", 
    RowBox[{"1", "-", "z"}]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.907339349906291*^9, {3.907644173053521*^9, 3.9076441838186164`*^9}, {
   3.9081670110387316`*^9, 3.9081670227098618`*^9}},
 CellLabel->"Out[62]=",ExpressionUUID->"e2428115-7629-43f3-9283-416c043d7736"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"integral", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"A", " ", 
       RowBox[{"II", "[", 
        RowBox[{
        "\[CapitalDelta]s1", ",", "\[CapitalDelta]t", ",", 
         "\[CapitalDelta]\[Phi]"}], "]"}], 
       RowBox[{"II", "[", 
        RowBox[{
        "\[CapitalDelta]s2", ",", "\[CapitalDelta]t", ",", 
         "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["3", "4"], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"II", "[", 
          RowBox[{
          "\[CapitalDelta]s1", ",", "\[CapitalDelta]t", ",", 
           "\[CapitalDelta]\[Phi]"}], "]"}], ",", "\[CapitalDelta]\[Phi]"}], 
        "]"}], 
       RowBox[{"II", "[", 
        RowBox[{
        "\[CapitalDelta]s2", ",", "\[CapitalDelta]t", ",", 
         "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"II", "[", 
          RowBox[{
          "\[CapitalDelta]s1", ",", "\[CapitalDelta]t", ",", 
           "\[CapitalDelta]\[Phi]"}], "]"}], ",", "\[CapitalDelta]t"}], "]"}], 
       RowBox[{"II", "[", 
        RowBox[{
        "\[CapitalDelta]s2", ",", "\[CapitalDelta]t", ",", 
         "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["3", "4"], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"II", "[", 
          RowBox[{
          "\[CapitalDelta]s2", ",", "\[CapitalDelta]t", ",", 
           "\[CapitalDelta]\[Phi]"}], "]"}], ",", "\[CapitalDelta]\[Phi]"}], 
        "]"}], 
       RowBox[{"II", "[", 
        RowBox[{
        "\[CapitalDelta]s1", ",", "\[CapitalDelta]t", ",", 
         "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"II", "[", 
          RowBox[{
          "\[CapitalDelta]s2", ",", "\[CapitalDelta]t", ",", 
           "\[CapitalDelta]\[Phi]"}], "]"}], ",", "\[CapitalDelta]t"}], "]"}], 
       RowBox[{"II", "[", 
        RowBox[{
        "\[CapitalDelta]s1", ",", "\[CapitalDelta]t", ",", 
         "\[CapitalDelta]\[Phi]"}], "]"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"A", "\[Rule]", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Polygamma", "[", 
           RowBox[{"0", ",", "1"}], "]"}], "-", 
          RowBox[{"Polygamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], ")"}]}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9077818463012414`*^9, 3.9077818579969463`*^9}, {
   3.9078382167074966`*^9, 3.907838267903604*^9}, 3.907929962078796*^9, 
   3.9081667155608397`*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"fc9a477e-2c51-43f8-b8b5-793264102620"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Now let\[CloseCurlyQuote]s send ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "t"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "95e35fc3-a451-440a-869d-a61083a0ffc2"],
 " to 1 and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "\[Phi]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "fd301305-c089-4834-abb6-18a03c9c6b42"],
 " to 1/2 and fix ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "s"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "fde5f7ee-9bba-423a-9d9d-99d4c0f1306f"],
 " to the ones from the kernel of the inversion formula. Notice that this is \
the result without the overall factor in the inversion integral."
}], "Subsection",
 CellChangeTimes->{{3.907339989694135*^9, 3.9073400323739166`*^9}, {
  3.9076494007380514`*^9, 3.907649433906253*^9}, {3.9079107329141307`*^9, 
  3.907910734218316*^9}, {3.9081666758674784`*^9, 3.9081666952709055`*^9}, {
  3.9081670479779205`*^9, 
  3.908167062186082*^9}},ExpressionUUID->"5b92cf27-f8a9-465b-8c4b-\
6f0f8406f844"],

Cell[BoxData[
 RowBox[{
  RowBox[{"threeloop", "=", 
   RowBox[{
    RowBox[{"integral", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalDelta]s1", "\[Rule]", 
        RowBox[{"\[CapitalDelta]", "+", "l"}]}], ",", 
       RowBox[{"\[CapitalDelta]s2", "\[Rule]", 
        RowBox[{"l", "-", "\[CapitalDelta]", "+", "2"}]}], ",", 
       RowBox[{"\[CapitalDelta]t", "\[Rule]", "1"}], ",", 
       RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
        RowBox[{"1", "/", "2"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.907338183812024*^9, 3.907338210591017*^9}, {
   3.907338628605894*^9, 3.9073387150009136`*^9}, {3.9077817281190667`*^9, 
   3.9077817744515877`*^9}, {3.9077818567534533`*^9, 3.907781877943556*^9}, 
   3.907781913808412*^9, {3.9077831687988586`*^9, 3.907783171112067*^9}, {
   3.907783211931588*^9, 3.9077832128738832`*^9}, 3.907838278958723*^9, 
   3.907929975945408*^9, 3.908166717428768*^9, {3.9081817099903183`*^9, 
   3.908181715770049*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"5208fcbd-5d04-42c5-bce2-ab309ca36dbb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Then, let\[CloseCurlyQuote]s define the crossing kernel in terms of the 7F6 \
at 1.\
\>", "Subsection",
 CellChangeTimes->{{3.907339390218849*^9, 3.907339417840435*^9}, {
  3.90816709760867*^9, 
  3.9081670984485207`*^9}},ExpressionUUID->"5b46640f-06f3-4277-88cf-\
d6dd29707546"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"II", "[", 
    RowBox[{
    "\[CapitalDelta]s_", ",", "\[CapitalDelta]t_", ",", 
     "\[CapitalDelta]\[Phi]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", "\[CapitalDelta]t", "]"}], 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["\[CapitalDelta]s", "2"], "+", "\[CapitalDelta]\[Phi]",
            "-", "1"}], "]"}], "2"], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["\[CapitalDelta]t", "2"], "-", "\[CapitalDelta]\[Phi]", 
          "+", "1"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"\[CapitalDelta]s", "+", 
          FractionBox["\[CapitalDelta]t", "2"], "+", "\[CapitalDelta]\[Phi]", 
          "-", "1"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"\[CapitalDelta]s", "+", "\[CapitalDelta]t"}], "2"], "]"}],
          "2"], 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"\[CapitalDelta]s", "+", "\[CapitalDelta]t"}], "2"], "+", 
           "\[CapitalDelta]\[Phi]", "-", "1"}], "]"}], "2"]}], ")"}]}], ")"}], 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[CapitalDelta]s"}], "+", "\[CapitalDelta]t", "+", 
           RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "4"}], ")"}], "/", 
         "2"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[CapitalDelta]s"}], "+", "\[CapitalDelta]t", "+", 
           RowBox[{"2", "\[CapitalDelta]\[Phi]"}]}], ")"}], "/", "4"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]s", "+", 
           RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "2"}], ")"}], "/", 
         "2"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]s", "+", 
           RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "2"}], ")"}], "/", 
         "2"}], ",", 
        RowBox[{"\[CapitalDelta]s", "/", "2"}], ",", 
        RowBox[{"\[CapitalDelta]s", "/", "2"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]t", "+", 
           RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "2"}], ")"}], "/", 
         "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[CapitalDelta]s"}], "+", "\[CapitalDelta]t", "+", 
           RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", "4"}], ")"}], "/", 
         "4"}], ",", "\[CapitalDelta]s", ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]s", "+", "\[CapitalDelta]t"}], ")"}], "/", 
         "2"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]s", "+", "\[CapitalDelta]t"}], ")"}], "/", 
         "2"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]s", "+", "\[CapitalDelta]t", "+", 
           RowBox[{"2", "\[CapitalDelta]\[Phi]"}], " ", "-", "2"}], ")"}], 
         "/", "2"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]s", "+", "\[CapitalDelta]t", "+", 
           RowBox[{"2", "\[CapitalDelta]\[Phi]"}], " ", "-", "2"}], ")"}], 
         "/", "2"}]}], "}"}], ",", "1"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.907838179184412*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"8aaa040b-af35-454c-b12c-efeab694a016"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "As explained in the paper, if we naively hit threeloop with our \
differential operator, we get a triple pole at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", "=", 
    RowBox[{"l", "+", "1"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6ad74acc-69b3-4474-a6ef-7edcdafb9928"],
 ":"
}], "Subsection",
 CellChangeTimes->{{3.9081667370620785`*^9, 3.908166739873565*^9}, {
  3.908167128927331*^9, 3.9081671709296455`*^9}, {3.908167248053681*^9, 
  3.908167255155328*^9}},ExpressionUUID->"e00631da-657c-4052-9a01-\
67c7625f44b6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"threeloop", ",", 
   RowBox[{"{", 
    RowBox[{"\[CapitalDelta]", ",", 
     RowBox[{"l", "+", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.908167179607518*^9, 3.9081672428563805`*^9}, {
  3.9081856967917414`*^9, 3.9081857013869324`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"e3797861-0b75-4673-8e1a-2257de678a22"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     InterpretationBox[
      RowBox[{
        RowBox[{"-", 
          FractionBox[
           RowBox[{"12", " ", 
             RowBox[{"(", 
               RowBox[{
                 SuperscriptBox[
                  RowBox[{"Gamma", "[", "l", "]"}], "2"], " ", 
                 RowBox[{"Gamma", "[", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "l"}]}], "]"}]}], ")"}]}], 
           RowBox[{
             RowBox[{"(", 
               RowBox[{"\[Pi]", " ", 
                 SuperscriptBox[
                  RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "l"}], "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "l"}]}], ")"}]}], "]"}], "2"]}], ")"}], 
             " ", 
             SuperscriptBox[
              RowBox[{"(", 
                RowBox[{"\[CapitalDelta]", "-", "1", "-", "l"}], ")"}], 
              "3"]}]]}], "-", 
        FractionBox[
         RowBox[{
           SuperscriptBox[
            RowBox[{"Gamma", "[", "l", "]"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}]}], "]"}], " ", 
           RowBox[{"(", 
             RowBox[{
               RowBox[{"4", " ", "EulerGamma"}], "+", 
               RowBox[{"8", " ", 
                 RowBox[{"Polygamma", "[", 
                   RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}]}], "-", 
               RowBox[{"8", " ", 
                 RowBox[{"Polygamma", "[", 
                   RowBox[{"0", ",", "1"}], "]"}]}], "+", 
               TemplateBox[{"25"}, "OutputSizeLimit`Skeleton"], "+", 
               RowBox[{"2", " ", 
                 RowBox[{
                   SuperscriptBox["HypergeometricPFQ", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{
                    "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
                    ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{
                    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
                    "}"}], ",", "0"}], ")"}], Derivative], MultilineFunction -> 
                    None], "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["1", "2"], ",", "1", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", 
                    FractionBox["1", "2"], ",", 
                    FractionBox["1", "2"]}], "}"}], ",", "1"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                 RowBox[{
                   SuperscriptBox["HypergeometricPFQ", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{
                    "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
                    ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{
                    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
                    "}"}], ",", "0"}], ")"}], Derivative], MultilineFunction -> 
                    None], "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "l"}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "l"}]}], ")"}]}], ",", 
                    RowBox[{"1", "+", "l"}], ",", "l", ",", "l", ",", "0", 
                    ",", 
                    RowBox[{"2", " ", "l"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "l"}]}], ",", 
                    RowBox[{"1", "+", "l"}], ",", 
                    RowBox[{"1", "+", "l"}], ",", "l", ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "l"}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "l"}]}], ")"}]}]}], "}"}], ",", "1"}], 
                   "]"}]}]}], ")"}]}], 
         RowBox[{"\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", "l"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
              RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                  RowBox[{"1", "+", 
                    RowBox[{"2", " ", "l"}]}], ")"}]}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
              RowBox[{"\[CapitalDelta]", "-", "1", "-", "l"}], ")"}], "2"]}]],
         "+", 
        FractionBox[
         RowBox[{
           RowBox[{
             RowBox[{"-", "12"}], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "l"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "l"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], 
                    "+", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ")"}]}], 
                    SuperscriptBox[
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "l"}], "]"}], "2"]]}], "+", 
                 FractionBox[
                  TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                  RowBox[{"\[Pi]", " ", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                    SuperscriptBox[
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "2"]}]], 
                 "+", 
                 FractionBox[
                  RowBox[{
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "+", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "+", 
                    FractionBox[
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]]}], 
                  SuperscriptBox[
                   RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "l"}], "]"}], "2"]]}], ")"}]}], "-", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "-", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], 
         RowBox[{"4", " ", 
           RowBox[{"(", 
             RowBox[{"\[CapitalDelta]", "-", "1", "-", "l"}], ")"}]}]], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", 
            RowBox[{"\[CapitalDelta]", "-", "1", "-", "l"}], "]"}], "0"], 
         SeriesData[$CellContext`\[CapitalDelta], 1 + $CellContext`l, {}, -3, 
          0, 1], Editable -> False]}], 
      SeriesData[$CellContext`\[CapitalDelta], 
       1 + $CellContext`l, {(((((-12)/Pi) Gamma[$CellContext`l]^2) 
          Gamma[1 + $CellContext`l]^(-2)) 
         Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^(-2)) 
        Gamma[1 + 2 $CellContext`l], ((((((-1)/Pi) Gamma[$CellContext`l]^2) 
           Gamma[1 + $CellContext`l]^(-2)) 
          Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^(-2)) 
         Gamma[1 + 2 $CellContext`l]) (4 EulerGamma + 
         8 $CellContext`Polygamma[0, 
            Rational[1, 2]] - 8 $CellContext`Polygamma[0, 1] + 4 PolyGamma[0, 
            Rational[1, 2]] + 18 PolyGamma[0, $CellContext`l] - 14 
         PolyGamma[0, 1 + $CellContext`l] - 20 
         PolyGamma[0, Rational[1, 2] (1 + 2 $CellContext`l)] + 
         16 PolyGamma[0, 1 + 2 $CellContext`l] + 
         4 Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] + 
         4 Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
         4 Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] + 
         4 Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
         2 Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] + 
         2 Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
         Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] + 
         Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
         Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] + 
         Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
         4 Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] + 
         4 Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
         4 Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] + 
         4 Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
         3 Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] + 
         3 Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
         3 Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] + 
         3 Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
         2 Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] + 
         2 Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1]), 
        Rational[
         1, 4] ((-12) ((((-1) Gamma[1 + $CellContext`l]^(-2)) 
             PolyGamma[0, 1 + $CellContext`l]) (
             Gamma[1 + 2 $CellContext`l] (
               Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^(-2) (
                 Gamma[$CellContext`l]^2 (
                   4 (EulerGamma/Pi) + (4/Pi) PolyGamma[0, 
                    Rational[1, 2]]) + ((4/Pi) Gamma[$CellContext`l]^2) 
                  PolyGamma[0, $CellContext`l]) - (((4/Pi) 
                 Gamma[$CellContext`l]^2) 
                Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^(-2)) 
               PolyGamma[
                0, Rational[1, 2] (1 + 2 $CellContext`l)]) + ((((4/Pi) 
                 Gamma[$CellContext`l]^2) 
                Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^(-2)) 
               Gamma[1 + 2 $CellContext`l]) 
              PolyGamma[
               0, 1 + 2 $CellContext`l]) + ((((Pi^(-1) 
                Gamma[$CellContext`l]^2) Gamma[1 + $CellContext`l]^(-2)) 
              Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^(-2)) 
             Gamma[1 + 2 $CellContext`l]) (
             2 PolyGamma[0, 1 + $CellContext`l]^2 - PolyGamma[
             1, 1 + $CellContext`l]) + 
           Gamma[1 + $CellContext`l]^(-2) ((
               Gamma[1 + 2 $CellContext`l] (
                Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^(-2) (
                  Gamma[$CellContext`l]^2 (
                    4 (EulerGamma/Pi) + (4/Pi) PolyGamma[0, 
                    Rational[1, 2]]) + ((4/Pi) Gamma[$CellContext`l]^2) 
                   PolyGamma[0, $CellContext`l]) - (((4/Pi) 
                  Gamma[$CellContext`l]^2) 
                 Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^(-2)) 
                PolyGamma[0, Rational[1, 2] (1 + 2 $CellContext`l)])) 
              PolyGamma[0, 1 + 2 $CellContext`l] + 
             Gamma[1 + 2 $CellContext`l] ((((-1) 
                  Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^(-2)) (
                  Gamma[$CellContext`l]^2 (
                    4 (EulerGamma/Pi) + (4/Pi) PolyGamma[0, 
                    Rational[1, 2]]) + ((4/Pi) Gamma[$CellContext`l]^2) 
                   PolyGamma[0, $CellContext`l])) 
                PolyGamma[0, Rational[1, 2] (1 + 2 $CellContext`l)] + 
               Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^(-2) (
                 Gamma[$CellContext`l]^2 ((Rational[1, 6]/Pi) (
                    12 EulerGamma^2 - Pi^2) + (2/Pi) (EulerGamma^2 + 
                    Rational[1, 6] Pi^2) + 
                   Pi^(-1) (2 EulerGamma^2 + 
                    Rational[1, 6] Pi^2) + ((4 EulerGamma)/Pi) PolyGamma[0, 
                    Rational[1, 2]] + 
                   EulerGamma (4 (EulerGamma/Pi) + (4/Pi) PolyGamma[0, 
                    Rational[1, 2]]) - 
                   EulerGamma (8 (EulerGamma/Pi) + (4/Pi) PolyGamma[0, 
                    Rational[1, 2]]) + (Rational[1, 2]/Pi) (-Pi^2 + 
                    4 PolyGamma[0, 
                    Rational[1, 2]]^2)) + (
                   Gamma[$CellContext`l]^2 (
                    4 (EulerGamma/Pi) + (4/Pi) PolyGamma[0, 
                    Rational[1, 2]])) PolyGamma[0, $CellContext`l] + 
                 Pi^(-1) ((2 Gamma[$CellContext`l]^2) 
                    PolyGamma[0, $CellContext`l]^2 + 
                   Gamma[$CellContext`l]^2 PolyGamma[1, $CellContext`l])) + ((
                  Pi^(-1) Gamma[$CellContext`l]^2) 
                 Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^(-2)) (
                 2 PolyGamma[0, Rational[1, 2] (1 + 2 $CellContext`l)]^2 - 
                 PolyGamma[1, Rational[1, 2] (1 + 2 $CellContext`l)])) + (((2/
                 Pi) Gamma[$CellContext`l]^2) 
               Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^(-2)) (
               Gamma[1 + 2 $CellContext`l] 
                PolyGamma[0, 1 + 2 $CellContext`l]^2 + 
               Gamma[1 + 2 $CellContext`l] 
                PolyGamma[1, 1 + 2 $CellContext`l]))) - (((((((-4)/Pi) 
               Gamma[$CellContext`l]^2) Gamma[1 + $CellContext`l]^(-2)) 
             Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^(-2)) 
            Gamma[1 + 2 $CellContext`l]) PolyGamma[0, 1 + $CellContext`l] + 
          Gamma[1 + $CellContext`l]^(-2) (
            Gamma[1 + 2 $CellContext`l] (
              Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^(-2) (
                Gamma[$CellContext`l]^2 (
                  4 (EulerGamma/Pi) + (4/Pi) PolyGamma[0, 
                    Rational[1, 2]]) + ((4/Pi) Gamma[$CellContext`l]^2) 
                 PolyGamma[0, $CellContext`l]) - (((4/Pi) 
                Gamma[$CellContext`l]^2) 
               Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^(-2)) 
              PolyGamma[
               0, Rational[1, 2] (1 + 2 $CellContext`l)]) + ((((4/Pi) 
                Gamma[$CellContext`l]^2) 
               Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^(-2)) 
              Gamma[1 + 2 $CellContext`l]) 
             PolyGamma[0, 1 + 2 $CellContext`l])) ((-8) EulerGamma + 
          8 $CellContext`Polygamma[0, 
             Rational[1, 2]] - 8 $CellContext`Polygamma[0, 1] - 8 PolyGamma[0, 
            Rational[1, 2]] + 6 PolyGamma[0, $CellContext`l] - 2 
          PolyGamma[0, 1 + $CellContext`l] - 8 
          PolyGamma[0, Rational[1, 2] (1 + 2 $CellContext`l)] + 
          4 PolyGamma[0, 1 + 2 $CellContext`l] + 
          4 Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
          4 Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          4 Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
          4 Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          2 Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
          2 Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] + 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] + 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          4 Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
          4 Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          4 Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
          4 Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          3 Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
          3 Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          3 Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
          3 Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          2 Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
          2 Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1]) - (((((4/Pi) 
             Gamma[$CellContext`l]^2) Gamma[1 + $CellContext`l]^(-2)) 
           Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^(-2)) 
          Gamma[1 + 2 $CellContext`l]) (Pi^2 + 3 PolyGamma[1, $CellContext`l] - 
          PolyGamma[1, 1 + $CellContext`l] - 4 
          PolyGamma[1, Rational[1, 2] (1 + 2 $CellContext`l)] + 
          4 PolyGamma[1, 1 + 2 $CellContext`l] - 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 1}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] + 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 1}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 1, 0}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] + 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 1, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 2, 0, 0}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] + 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 2, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 1, 0, 0}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] + 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 1, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 1, 0, 0}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] + 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 1, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 2 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 1, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] + 
          2 Derivative[{0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 1, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 2 
          Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 1, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] + 
          2 Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 1, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
          Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] + 
          Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
          Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] + 
          Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
          Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] + 
          Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
          Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] + 
          Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 2 
          Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] + 
          2 Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
          Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] + 
          Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
          Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] + 
          Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 2 
          Derivative[{0, 0, 1, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] + 
          2 Derivative[{0, 0, 1, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 2 
          Derivative[{0, 0, 1, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] + 
          2 Derivative[{0, 0, 1, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
          Derivative[{0, 0, 1, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] + 
          Derivative[{0, 0, 1, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
          Derivative[{0, 0, 1, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] + 
          Derivative[{0, 0, 1, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
          Derivative[{0, 0, 2, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] + 
          Derivative[{0, 0, 2, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
          Derivative[{0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] + 
          Derivative[{0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
          Derivative[{0, 1, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] + 
          Derivative[{0, 1, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
          2 (Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 2}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 1}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 1}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 1}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           2 Derivative[{0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 1}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
           2 Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 1}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1]) + 
          2 (Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 2}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 1}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 1}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 1}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            2 Derivative[{0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 1}, 0][
              HypergeometricPFQ][{
               Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
                2 $CellContext`l}, {
               1 + 2 $CellContext`l, 1 + $CellContext`l, 
                1 + $CellContext`l, $CellContext`l, 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            2 Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 1}, 0][
              HypergeometricPFQ][{
               Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
                2 $CellContext`l}, {
               1 + 2 $CellContext`l, 1 + $CellContext`l, 
                1 + $CellContext`l, $CellContext`l, 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1]) - 
          2 (Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 1}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 2, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 1, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 1, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 1, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           2 Derivative[{0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 1, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
           2 Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 1, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1]) + 
          2 (Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 1}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 2, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 1, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 1, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 1, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            2 Derivative[{0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 1, 0}, 0][
              HypergeometricPFQ][{
               Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
                2 $CellContext`l}, {
               1 + 2 $CellContext`l, 1 + $CellContext`l, 
                1 + $CellContext`l, $CellContext`l, 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            2 Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 1, 0}, 0][
              HypergeometricPFQ][{
               Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
                2 $CellContext`l}, {
               1 + 2 $CellContext`l, 1 + $CellContext`l, 
                1 + $CellContext`l, $CellContext`l, 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1]) - 
          Derivative[{1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] + 
          Derivative[{1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Rational[
            1, 2] (-Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 1}, 0][
              HypergeometricPFQ][{
                Rational[1, 2], 
                Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
                Rational[1, 2], 
                Rational[1, 2]}, 1] - 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 1, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 1, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 2, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 1, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 2 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {1, 0, 1, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] - 2 
            Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] - 
            Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 
            Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 
            Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 
            Derivative[{0, 1, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 
            Derivative[{1, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1]) + 
          Rational[1, 2] (
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 1}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 1, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 1, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 2, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 1, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            2 Derivative[{0, 0, 0, 0, 0, 0, 0}, {1, 0, 1, 0, 0, 0}, 0][
              HypergeometricPFQ][{
               Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
                2 $CellContext`l}, {
               1 + 2 $CellContext`l, 1 + $CellContext`l, 
                1 + $CellContext`l, $CellContext`l, 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            2 Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 0}, 0][
              HypergeometricPFQ][{
               Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
                2 $CellContext`l}, {
               1 + 2 $CellContext`l, 1 + $CellContext`l, 
                1 + $CellContext`l, $CellContext`l, 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 1, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{1, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1]) + 
          Rational[
            1, 2] (-Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1}, 0][
              HypergeometricPFQ][{
                Rational[1, 2], 
                Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
                Rational[1, 2], 
                Rational[1, 2]}, 1] - 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 1, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 1, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 1, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 2, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 2 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {1, 1, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] - 2 
            Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] - 
            Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 
            Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 
            Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 
            Derivative[{0, 1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 
            Derivative[{1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1]) + 
          Rational[1, 2] (
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 1, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 1, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 1, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 2, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            2 Derivative[{0, 0, 0, 0, 0, 0, 0}, {1, 1, 0, 0, 0, 0}, 0][
              HypergeometricPFQ][{
               Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
                2 $CellContext`l}, {
               1 + 2 $CellContext`l, 1 + $CellContext`l, 
                1 + $CellContext`l, $CellContext`l, 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            2 Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 0}, 0][
              HypergeometricPFQ][{
               Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
                2 $CellContext`l}, {
               1 + 2 $CellContext`l, 1 + $CellContext`l, 
                1 + $CellContext`l, $CellContext`l, 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1]) - 
          2 (Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 1}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 1, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 1, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           2 Derivative[{0, 0, 0, 0, 0, 0, 1}, {1, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
           2 Derivative[{0, 0, 0, 0, 0, 0, 2}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 0, 1, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 1, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 1, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{1, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1]) + 
          2 (Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 1}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 1, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 1, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            2 Derivative[{0, 0, 0, 0, 0, 0, 1}, {1, 0, 0, 0, 0, 0}, 0][
              HypergeometricPFQ][{
               Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
                2 $CellContext`l}, {
               1 + 2 $CellContext`l, 1 + $CellContext`l, 
                1 + $CellContext`l, $CellContext`l, 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            2 Derivative[{0, 0, 0, 0, 0, 0, 2}, {0, 0, 0, 0, 0, 0}, 0][
              HypergeometricPFQ][{
               Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
                2 $CellContext`l}, {
               1 + 2 $CellContext`l, 1 + $CellContext`l, 
                1 + $CellContext`l, $CellContext`l, 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 1, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 1, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 1, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{1, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1]) - 
          2 (Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 1}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 1, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 1, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 1, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 1, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           2 Derivative[{0, 0, 0, 0, 0, 1, 0}, {1, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
           2 Derivative[{0, 0, 0, 0, 0, 1, 1}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 0, 0, 1, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 0, 1, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 0, 1, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{0, 1, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] + 
           Derivative[{1, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1]) + 
          2 (Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 1}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 1, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 1, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 1, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 1, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            2 Derivative[{0, 0, 0, 0, 0, 1, 0}, {1, 0, 0, 0, 0, 0}, 0][
              HypergeometricPFQ][{
               Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
                2 $CellContext`l}, {
               1 + 2 $CellContext`l, 1 + $CellContext`l, 
                1 + $CellContext`l, $CellContext`l, 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            2 Derivative[{0, 0, 0, 0, 0, 1, 1}, {0, 0, 0, 0, 0, 0}, 0][
              HypergeometricPFQ][{
               Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
                2 $CellContext`l}, {
               1 + 2 $CellContext`l, 1 + $CellContext`l, 
                1 + $CellContext`l, $CellContext`l, 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 1, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 1, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 1, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 1, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{1, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1]) + 
          Rational[-3, 2] (
            Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            2 Derivative[{0, 0, 0, 0, 1, 0, 0}, {1, 0, 0, 0, 0, 0}, 0][
              HypergeometricPFQ][{
                Rational[1, 2], 
                Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
                Rational[1, 2], 
                Rational[1, 2]}, 1] + 
            2 Derivative[{0, 0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
              HypergeometricPFQ][{
                Rational[1, 2], 
                Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
                Rational[1, 2], 
                Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 0, 0, 2, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 0, 1, 1, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 1, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 1, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{1, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1]) + 
          Rational[3, 2] (
            Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            2 Derivative[{0, 0, 0, 0, 1, 0, 0}, {1, 0, 0, 0, 0, 0}, 0][
              HypergeometricPFQ][{
               Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
                2 $CellContext`l}, {
               1 + 2 $CellContext`l, 1 + $CellContext`l, 
                1 + $CellContext`l, $CellContext`l, 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            2 Derivative[{0, 0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
              HypergeometricPFQ][{
               Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
                2 $CellContext`l}, {
               1 + 2 $CellContext`l, 1 + $CellContext`l, 
                1 + $CellContext`l, $CellContext`l, 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 0, 2, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 1, 1, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 1, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 1, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{1, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1]) + 
          Rational[-3, 2] (
            Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            2 Derivative[{0, 0, 0, 1, 0, 0, 0}, {1, 0, 0, 0, 0, 0}, 0][
              HypergeometricPFQ][{
                Rational[1, 2], 
                Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
                Rational[1, 2], 
                Rational[1, 2]}, 1] + 
            2 Derivative[{0, 0, 0, 1, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
              HypergeometricPFQ][{
                Rational[1, 2], 
                Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
                Rational[1, 2], 
                Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 0, 1, 1, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 0, 2, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 1, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 1, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{1, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1]) + 
          Rational[3, 2] (
            Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            2 Derivative[{0, 0, 0, 1, 0, 0, 0}, {1, 0, 0, 0, 0, 0}, 0][
              HypergeometricPFQ][{
               Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
                2 $CellContext`l}, {
               1 + 2 $CellContext`l, 1 + $CellContext`l, 
                1 + $CellContext`l, $CellContext`l, 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            2 Derivative[{0, 0, 0, 1, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
              HypergeometricPFQ][{
               Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
                2 $CellContext`l}, {
               1 + 2 $CellContext`l, 1 + $CellContext`l, 
                1 + $CellContext`l, $CellContext`l, 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 1, 1, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 0, 2, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 0, 1, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{0, 1, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
            Derivative[{1, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1]) - 
          Derivative[{1, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] + 
          Derivative[{1, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1]))}, -3, 0, 1], 
      Editable -> False], Short[#, 8]& ], "line" -> 89, "sessionID" -> 
   30959176774998835399, "byteCount" -> 520944, "size" -> 8, "stored" -> 
   False, "expr" -> Missing["NotAvailable", "NewSessionID"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.9081671817898054`*^9, 3.9081672008439274`*^9}, 
   3.9081679838601775`*^9, 3.908181741787768*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"ed511a8f-e4bb-4e83-abba-3f5bfb007b16"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "The right procedure is to analyse the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["\[Lambda]", "2"], ")"}], TraditionalForm]],ExpressionUUID->
  "d3b4a2a3-5b22-4c00-8312-43b37c3a3aa3"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["\[Lambda]", "3"], ")"}], TraditionalForm]],ExpressionUUID->
  "f3cc2692-16f1-49c9-8866-d509fd35a85d"],
 " contributions separately."
}], "Subsection",
 CellChangeTimes->{{3.9081819075571365`*^9, 
  3.908181929074944*^9}},ExpressionUUID->"03f7008b-9a77-4edc-9bc2-\
daa815e56f03"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"O", "(", 
    SuperscriptBox["\[Lambda]", "2"], ")"}], " "}], 
  TraditionalForm]],ExpressionUUID->"75ad9cce-f167-4cd9-878b-e06f24e85f31"]], \
"Section",
 CellChangeTimes->{
  3.9081826170487623`*^9},ExpressionUUID->"0d16a92c-a683-4de3-b360-\
a746447e2d67"],

Cell[CellGroupData[{

Cell[TextData[{
 "The differential operator that extracts the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"O", "(", 
     SuperscriptBox["\[Lambda]", "2"], ")"}], " "}], TraditionalForm]],
  ExpressionUUID->"063676c1-9d25-4020-95bd-18e7df202a99"],
 "part is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "4"]}], 
    SubscriptBox["\[PartialD]", 
     SubscriptBox["\[CapitalDelta]", "\[Phi]"]]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "95b92e88-0e42-436c-afb1-c29a70353d2f"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "2"]}], " ", 
    SubscriptBox["\[PartialD]", 
     SubscriptBox["\[CapitalDelta]", "t"]]}], TraditionalForm]],
  ExpressionUUID->"ff7e25c2-c83b-454f-b9d8-d6abb288d1bb"],
 ", that we will convert to derivatives with respect to \[Epsilon]. Let\
\[CloseCurlyQuote]s extract the double pole at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", "=", 
    RowBox[{"l", "+", "1", "-", 
     RowBox[{"\[Epsilon]", "/", "2"}]}]}], TraditionalForm]],ExpressionUUID->
  "83e8fb91-41b2-4ba3-a073-03c0386f2e14"],
 ". By ",
 Cell[BoxData[
  FormBox[
   RowBox[{"f", "(", "\[Epsilon]", ")"}], TraditionalForm]],ExpressionUUID->
  "e8757a87-2c00-4ddc-9a12-3ec4185dc84a"],
 " we mean the crossing kernel times the prefactor in the spectral density. "
}], "Subsection",
 CellChangeTimes->{{3.9079253687122602`*^9, 3.9079255479509*^9}, {
   3.9079286727151318`*^9, 3.907928681906311*^9}, {3.9079295568413305`*^9, 
   3.9079295644384923`*^9}, {3.908182601431432*^9, 3.908182653027337*^9}, {
   3.908182772088172*^9, 3.908182827307418*^9}, 3.9081832409639463`*^9, {
   3.9081854503124294`*^9, 3.9081854772869706`*^9}, {3.9081925039285326`*^9, 
   3.9081925140541663`*^9}, {3.9081945083182573`*^9, 3.908194615511094*^9}, {
   3.908194942645982*^9, 
   3.908194970928057*^9}},ExpressionUUID->"90a38bac-e40b-4800-923e-\
3e676a536e12"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", "\[Epsilon]", "]"}], " ", 
    RowBox[{"II", "[", 
     RowBox[{
      RowBox[{"l", "-", "\[CapitalDelta]", "+", "2"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "-", "\[Epsilon]"}], ")"}], "/", "2"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "-", "\[Epsilon]"}], ")"}], "/", "4"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[CapitalDelta]", ",", 
     RowBox[{"l", "+", "1", "-", 
      RowBox[{"\[Epsilon]", "/", "2"}]}], ",", 
     RowBox[{"-", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9079285354251103`*^9, 3.907928618901997*^9}, {
  3.907941668306694*^9, 3.907941668561572*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"45d9d87d-3c37-40e6-97d2-f767ee42e1bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"f", "[", "\[Epsilon]", "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"2", "-", "\[Epsilon]"}], "4"], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Epsilon]"}], ")"}]}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox[
       RowBox[{"2", "-", "\[Epsilon]"}], "2"], "]"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"2", "-", "\[Epsilon]"}], "4"], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "1", "-", "l", "+", 
        FractionBox["\[Epsilon]", "2"]}], ")"}], "2"]}]], "+", 
   InterpretationBox[
    FractionBox["1", 
     RowBox[{"O", "[", 
      RowBox[{"\[CapitalDelta]", "-", "1", "-", "l", "+", 
       FractionBox["\[Epsilon]", "2"]}], "]"}]],
    SeriesData[$CellContext`\[CapitalDelta], 1 + $CellContext`l + 
     Rational[-1, 2] $CellContext`\[Epsilon], {}, -2, -1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[CapitalDelta], 1 + $CellContext`l + 
   Rational[-1, 2] $CellContext`\[Epsilon], {
   4 $CellContext`f[$CellContext`\[Epsilon]] 
    Gamma[1 + Rational[1, 4] (2 - $CellContext`\[Epsilon]) + 
      Rational[1, 4] (-2 + $CellContext`\[Epsilon])] 
    Gamma[Rational[1, 4] (2 - $CellContext`\[Epsilon])]^(-2) 
    Gamma[Rational[1, 2] (2 - $CellContext`\[Epsilon])]}, -2, -1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9079286134351473`*^9, 3.907928619722186*^9}, 
   3.9079416693277283`*^9, 3.9081828418390317`*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"67e0b660-a2e5-43db-a48d-649c28249bef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"f", "[", "\[Epsilon]", "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"2", "-", "\[Epsilon]"}], "4"], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Epsilon]"}], ")"}]}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox[
      RowBox[{"2", "-", "\[Epsilon]"}], "2"], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox[
       RowBox[{"2", "-", "\[Epsilon]"}], "4"], "]"}], "2"], " "}]], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9079391116411552`*^9, 3.9079391147025733`*^9}, 
   3.9081828525596867`*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"3f04c01d-0472-4486-a459-1bf5859e2dbc"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   RowBox[{"f", "[", "\[Epsilon]", "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "-", 
     FractionBox["\[Epsilon]", "2"]}], "]"}]}], 
  SuperscriptBox[
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"2", "-", "\[Epsilon]"}], "4"], "]"}], "2"]]], "Output",
 CellChangeTimes->{3.9079391166915274`*^9, 3.908182854209755*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"46e02821-4f34-4bb8-8966-37f4a5001080"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"D", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"f", "[", "\[Epsilon]", "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        FractionBox["\[Epsilon]", "2"]}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"2", "-", "\[Epsilon]"}], "4"], "]"}], "2"]], ",", 
    "\[Epsilon]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9079399439410887`*^9, 3.9079399597014112`*^9}, 
   3.9081828733854647`*^9, {3.9081830256438236`*^9, 3.9081830361699343`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"bca135b2-cbd6-4250-a730-99e10ff4965d"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Epsilon]", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"-", 
     FractionBox["\[Epsilon]", "2"]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "\[Epsilon]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "-", 
           FractionBox["\[Epsilon]", "4"]}], "]"}]}], "+", 
        RowBox[{"HarmonicNumber", "[", 
         RowBox[{"-", 
          FractionBox["\[Epsilon]", "2"]}], "]"}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "\[Epsilon]", "]"}]}]}], ")"}]}], 
  SuperscriptBox[
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"2", "-", "\[Epsilon]"}], "4"], "]"}], "2"]]], "Output",
 CellChangeTimes->{
  3.9079399612497816`*^9, 3.90818287473365*^9, {3.908183027591915*^9, 
   3.9081830377089405`*^9}},
 CellLabel->"Out[98]=",ExpressionUUID->"48189c40-0407-470b-b1a8-ff752825ba59"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "We computed the \[Epsilon]-derivative of the numerator only and will take ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Epsilon]", "=", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b0b26935-5dce-4eb6-8903-f6cb53f6fe83"],
 " at the end, as explained in the paper. The coefficient of this double pole \
is the three-loop anomalous dimension of the leading double-twist operator \
times its OPE coefficient at order 0."
}], "Subsection",
 CellChangeTimes->{{3.908183074391942*^9, 
  3.9081831625851336`*^9}},ExpressionUUID->"aae4bd1e-9f2f-405f-bbd1-\
fa9ad02e3344"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"O", "(", 
   SuperscriptBox["\[Lambda]", "3"], ")"}], 
  TraditionalForm]],ExpressionUUID->"4f1b7781-300e-4384-a61b-a9b56d796de1"]], \
"Section",
 CellChangeTimes->{{3.9079233194293575`*^9, 3.9079234308002496`*^9}, {
  3.9079358765125904`*^9, 3.9079358966509933`*^9}, {3.908166318506426*^9, 
  3.9081663189656506`*^9}, {3.9081819352129617`*^9, 3.908181960984886*^9}, {
  3.9081821859620385`*^9, 
  3.9081821956622314`*^9}},ExpressionUUID->"6ed5141f-ab7d-4833-8506-\
79eb5fd44e50"],

Cell[CellGroupData[{

Cell[TextData[{
 "The differential operator that acts on the products of the crossing kernels \
and return the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["\[Lambda]", "3"], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9eab2d4c-0e93-4f6a-b103-8903fd50bc12"],
 " contribution only is ",
 Cell[BoxData[
  FormBox[
   RowBox[{"A", "+", 
    SubscriptBox["\[PartialD]", 
     SubscriptBox["\[CapitalDelta]", "t"]]}], TraditionalForm]],
  CellChangeTimes->{{3.908182197330081*^9, 3.9081822129949946`*^9}},
  ExpressionUUID->"742da90a-c2df-4ebe-9e1d-d575ef493ebf"],
 "."
}], "Subsection",
 CellChangeTimes->{{3.9081822204220657`*^9, 3.908182222318971*^9}, {
  3.9081822858717337`*^9, 3.9081823240988717`*^9}, {3.9081925332968073`*^9, 
  3.9081925339048996`*^9}},ExpressionUUID->"6434254e-f8a6-4909-bb46-\
615402c97836"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["z", 
       RowBox[{"1", "-", "z"}]], ")"}], "\[CapitalDelta]\[Phi]"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}], 
     RowBox[{"\[CapitalDelta]t", "/", "2"}]], 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      RowBox[{"\[CapitalDelta]t", "/", "2"}], ",", 
      RowBox[{"\[CapitalDelta]t", "/", "2"}], ",", "\[CapitalDelta]t", ",", 
      RowBox[{"1", "-", "z"}]}], "]"}]}], "+", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["z", 
         RowBox[{"1", "-", "z"}]], ")"}], "\[CapitalDelta]\[Phi]"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], 
       RowBox[{"\[CapitalDelta]t", "/", "2"}]], 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]t", "/", "2"}], ",", 
        RowBox[{"\[CapitalDelta]t", "/", "2"}], ",", "\[CapitalDelta]t", ",", 
        RowBox[{"1", "-", "z"}]}], "]"}]}], ",", "\[CapitalDelta]t"}], 
    "]"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.9079219198194275`*^9, 3.907921945626026*^9}, {
  3.9079223165932875`*^9, 3.907922326005414*^9}, {3.9079223745032797`*^9, 
  3.9079223881105504`*^9}, {3.9079230169310374`*^9, 3.9079230276462955`*^9}, {
  3.90792317938632*^9, 3.907923179776128*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"c1bb75db-28a0-49fb-a874-338d55ff907b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "z"}], ")"}], 
    RowBox[{"\[CapitalDelta]t", "/", "2"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["z", 
      RowBox[{"1", "-", "z"}]], ")"}], "\[CapitalDelta]\[Phi]"], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     FractionBox["\[CapitalDelta]t", "2"], ",", 
     FractionBox["\[CapitalDelta]t", "2"], ",", "\[CapitalDelta]t", ",", 
     RowBox[{"1", "-", "z"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "z"}], ")"}], 
    RowBox[{"\[CapitalDelta]t", "/", "2"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["z", 
      RowBox[{"1", "-", "z"}]], ")"}], "\[CapitalDelta]\[Phi]"], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     FractionBox["\[CapitalDelta]t", "2"], ",", 
     FractionBox["\[CapitalDelta]t", "2"], ",", "\[CapitalDelta]t", ",", 
     RowBox[{"1", "-", "z"}]}], "]"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "z"}], ")"}], 
    RowBox[{"\[CapitalDelta]t", "/", "2"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["z", 
      RowBox[{"1", "-", "z"}]], ")"}], "\[CapitalDelta]\[Phi]"], " ", 
   RowBox[{
    SuperscriptBox["Hypergeometric2F1", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     FractionBox["\[CapitalDelta]t", "2"], ",", 
     FractionBox["\[CapitalDelta]t", "2"], ",", "\[CapitalDelta]t", ",", 
     RowBox[{"1", "-", "z"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "z"}], ")"}], 
    RowBox[{"\[CapitalDelta]t", "/", "2"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["z", 
      RowBox[{"1", "-", "z"}]], ")"}], "\[CapitalDelta]\[Phi]"], " ", 
   RowBox[{
    SuperscriptBox["Hypergeometric2F1", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     FractionBox["\[CapitalDelta]t", "2"], ",", 
     FractionBox["\[CapitalDelta]t", "2"], ",", "\[CapitalDelta]t", ",", 
     RowBox[{"1", "-", "z"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "z"}], ")"}], 
    RowBox[{"\[CapitalDelta]t", "/", "2"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["z", 
      RowBox[{"1", "-", "z"}]], ")"}], "\[CapitalDelta]\[Phi]"], " ", 
   RowBox[{
    SuperscriptBox["Hypergeometric2F1", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     FractionBox["\[CapitalDelta]t", "2"], ",", 
     FractionBox["\[CapitalDelta]t", "2"], ",", "\[CapitalDelta]t", ",", 
     RowBox[{"1", "-", "z"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.9079219218319764`*^9, 3.9079219459722195`*^9}, {
   3.907922318133916*^9, 3.9079223278512077`*^9}, {3.907922375268388*^9, 
   3.9079223887166395`*^9}, {3.907923017941985*^9, 3.9079230283428135`*^9}, {
   3.907923180609579*^9, 3.907923192035202*^9}, 3.9081878167524843`*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"153731bc-da8a-4453-865c-cf6a96250ed9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"integral3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"A", " ", 
        RowBox[{"II", "[", 
         RowBox[{
         "\[CapitalDelta]s1", ",", "\[CapitalDelta]t", ",", 
          "\[CapitalDelta]\[Phi]"}], "]"}], 
        RowBox[{"II", "[", 
         RowBox[{
         "\[CapitalDelta]s2", ",", "\[CapitalDelta]t", ",", 
          "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"II", "[", 
           RowBox[{
           "\[CapitalDelta]s1", ",", "\[CapitalDelta]t", ",", 
            "\[CapitalDelta]\[Phi]"}], "]"}], 
          RowBox[{"II", "[", 
           RowBox[{
           "\[CapitalDelta]s2", ",", "\[CapitalDelta]t", ",", 
            "\[CapitalDelta]\[Phi]"}], "]"}]}], ",", "\[CapitalDelta]t"}], 
        "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"A", "\[Rule]", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Polygamma", "[", 
            RowBox[{"0", ",", "1"}], "]"}], "-", 
           RowBox[{"Polygamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "/", "2"}]}], "]"}]}], ")"}]}]}], "}"}]}], "//", 
     "Simplify"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.907923606596404*^9, 3.907923707387553*^9}, 
   3.9079237926064835`*^9, 3.9081832265541835`*^9},
 CellLabel->
  "In[106]:=",ExpressionUUID->"debbb738-5cbc-4b6b-8ed7-4e61a12beb65"],

Cell[BoxData[
 RowBox[{
  RowBox[{"threeloop3", "=", 
   RowBox[{
    RowBox[{"integral3", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalDelta]s1", "\[Rule]", 
        RowBox[{"\[CapitalDelta]", "+", "l"}]}], ",", 
       RowBox[{"\[CapitalDelta]s2", "\[Rule]", 
        RowBox[{"l", "-", "\[CapitalDelta]", "+", "2"}]}], ",", 
       RowBox[{"\[CapitalDelta]t", "\[Rule]", "1"}], ",", 
       RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
        RowBox[{"1", "/", "2"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.907338183812024*^9, 3.907338210591017*^9}, {
   3.907338628605894*^9, 3.9073387150009136`*^9}, {3.9077817281190667`*^9, 
   3.9077817744515877`*^9}, {3.9077818567534533`*^9, 3.907781877943556*^9}, 
   3.907781913808412*^9, {3.9077831687988586`*^9, 3.907783171112067*^9}, {
   3.907783211931588*^9, 3.9077832128738832`*^9}, 3.907838278958723*^9, {
   3.907923863089432*^9, 3.907923865327405*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"5956b56e-cead-4111-84ae-6ff25786ee00"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"threeloop3", ",", 
   RowBox[{"{", 
    RowBox[{"\[CapitalDelta]", ",", 
     RowBox[{"l", "+", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9079239487076774`*^9, 3.907923969734158*^9}, {
  3.90793882343123*^9, 3.9079388241208935`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"cb06eeca-d0d9-4a51-a88f-079a7cbfc818"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     InterpretationBox[
      RowBox[{
        RowBox[{"-", 
          FractionBox[
           RowBox[{
             SuperscriptBox[
              RowBox[{"Gamma", "[", "l", "]"}], "2"], " ", 
             RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", 
                 RowBox[{"2", " ", "l"}]}], "]"}], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"10", " ", "EulerGamma"}], "+", 
                 RowBox[{"8", " ", 
                   RowBox[{"Polygamma", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "]"}]}], "-", 
                 RowBox[{"8", " ", 
                   RowBox[{"Polygamma", "[", 
                    RowBox[{"0", ",", "1"}], "]"}]}], "+", 
                 TemplateBox[{"37"}, "OutputSizeLimit`Skeleton"]}], ")"}]}], 
           RowBox[{"\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
                RowBox[{"1", "+", "l"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
                RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "l"}]}], ")"}]}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
                RowBox[{"\[CapitalDelta]", "-", "1", "-", "l"}], ")"}], 
              "2"]}]]}], "+", 
        FractionBox[
         RowBox[{
           RowBox[{"-", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"Gamma", "[", "l", "]"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "l"}]}], "]"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "l"}]}], "]"}]}], 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "l"}], "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "l"}]}], ")"}]}], "]"}], "2"]}]]}], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "l"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "2"], " ", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], "+", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], 
                    SuperscriptBox[
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "2"]], 
                    "-", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ")"}]}],
                     "+", 
                    FractionBox[
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                    RowBox[{"\[Pi]", " ", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}]]}], 
                    SuperscriptBox[
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "l"}], "]"}], "2"]]}], ")"}], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"10", " ", "EulerGamma"}], "+", 
                    TemplateBox[{"40"}, "OutputSizeLimit`Skeleton"]}], 
                   ")"}]}], ")"}]}], "-", 
           FractionBox[
            RowBox[{"4", " ", 
              SuperscriptBox[
               TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "2"], " ", 
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                  TemplateBox[{"193"}, "OutputSizeLimit`Skeleton"], "+", 
                  RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}]}],
                 ")"}]}], 
            RowBox[{"\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", 
                 TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "]"}], "2"], 
              " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", 
                 TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "]"}], 
               "2"]}]]}], 
         RowBox[{"4", " ", 
           RowBox[{"(", 
             RowBox[{"\[CapitalDelta]", "-", "1", "-", "l"}], ")"}]}]], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", 
            RowBox[{"\[CapitalDelta]", "-", "1", "-", "l"}], "]"}], "0"], 
         SeriesData[$CellContext`\[CapitalDelta], 1 + $CellContext`l, {}, -2, 
          0, 1], Editable -> False]}], 
      SeriesData[$CellContext`\[CapitalDelta], 
       1 + $CellContext`l, {((((((-1)/Pi) Gamma[$CellContext`l]^2) 
           Gamma[1 + $CellContext`l]^(-2)) 
          Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^(-2)) 
         Gamma[1 + 2 $CellContext`l]) (10 EulerGamma + 
         8 $CellContext`Polygamma[0, 
            Rational[1, 2]] - 8 $CellContext`Polygamma[0, 1] + 4 PolyGamma[0, 
            Rational[1, 2]] + 4 PolyGamma[0, 1 + $CellContext`l] + 
         4 PolyGamma[0, Rational[1, 2] (1 + 2 $CellContext`l)] - 2 
         PolyGamma[0, 1 + 2 $CellContext`l] - 2 
         Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] - 2 
         Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 2 
         Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] - 2 
         Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
         Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
         HypergeometricPFQ][{
           Rational[1, 2], 
           Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
           Rational[1, 2], 
           Rational[1, 2]}, 1] - 
         Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
         HypergeometricPFQ][{
          Rational[1, 2] (1 + 2 $CellContext`l), 
           Rational[1, 2] (1 + 2 $CellContext`l), 
           1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
           2 $CellContext`l}, {
          1 + 2 $CellContext`l, 1 + $CellContext`l, 
           1 + $CellContext`l, $CellContext`l, 
           Rational[1, 2] (1 + 2 $CellContext`l), 
           Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 2 
         Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] - 2 
         Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 2 
         Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] - 2 
         Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 2 
         Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] - 2 
         Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 2 
         Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
            Rational[1, 2], 
            Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
            Rational[1, 2], 
            Rational[1, 2]}, 1] - 2 
         Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
         Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
         HypergeometricPFQ][{
           Rational[1, 2], 
           Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
           Rational[1, 2], 
           Rational[1, 2]}, 1] - 
         Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
         HypergeometricPFQ][{
          Rational[1, 2] (1 + 2 $CellContext`l), 
           Rational[1, 2] (1 + 2 $CellContext`l), 
           1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
           2 $CellContext`l}, {
          1 + 2 $CellContext`l, 1 + $CellContext`l, 
           1 + $CellContext`l, $CellContext`l, 
           Rational[1, 2] (1 + 2 $CellContext`l), 
           Rational[1, 2] (1 + 2 $CellContext`l)}, 1]), 
        Rational[
         1, 4] ((-(((((((-4)/Pi) Gamma[$CellContext`l]^2) 
                Gamma[1 + $CellContext`l]^(-2)) 
               Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^(-2)) 
              Gamma[1 + 2 $CellContext`l]) PolyGamma[0, 1 + $CellContext`l] + 
            Gamma[1 + $CellContext`l]^(-2) (
              Gamma[1 + 2 $CellContext`l] (
                Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^(-2) (
                  Gamma[$CellContext`l]^2 (
                    4 (EulerGamma/Pi) + (4/Pi) PolyGamma[0, 
                    Rational[1, 2]]) + ((4/Pi) Gamma[$CellContext`l]^2) 
                   PolyGamma[0, $CellContext`l]) - (((4/Pi) 
                  Gamma[$CellContext`l]^2) 
                 Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^(-2)) 
                PolyGamma[
                 0, Rational[1, 2] (1 + 2 $CellContext`l)]) + ((((4/Pi) 
                  Gamma[$CellContext`l]^2) 
                 Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^(-2)) 
                Gamma[1 + 2 $CellContext`l]) 
               PolyGamma[0, 1 + 2 $CellContext`l]))) (10 EulerGamma + 
           8 $CellContext`Polygamma[0, 
              Rational[1, 2]] - 8 $CellContext`Polygamma[0, 1] + 
           4 PolyGamma[0, 
              Rational[1, 2]] + 4 PolyGamma[0, 1 + $CellContext`l] + 
           4 PolyGamma[0, Rational[1, 2] (1 + 2 $CellContext`l)] - 2 
           PolyGamma[0, 1 + 2 $CellContext`l] - 2 
           Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 2 
           Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 2 
           Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 2 
           Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
           Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
           Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 2 
           Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 2 
           Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 2 
           Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 2 
           Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 2 
           Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 2 
           Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 2 
           Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 2 
           Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
           Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
           Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 
            1]) - (((((4/Pi) Gamma[$CellContext`l]^2) 
            Gamma[1 + $CellContext`l]^(-2)) 
           Gamma[Rational[1, 2] (1 + 2 $CellContext`l)]^(-2)) 
          Gamma[1 + 2 $CellContext`l]) (-Pi^2 + 
          2 PolyGamma[1, 1 + $CellContext`l] + 
          2 PolyGamma[1, Rational[1, 2] (1 + 2 $CellContext`l)] - 2 
          PolyGamma[1, 1 + 2 $CellContext`l] + 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 2}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 2}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          2 Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 1}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 2 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 1}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 2, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 2, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 1}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 1}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 1, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 1, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          2 Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 1}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 2 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 1}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          2 Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 1, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 2 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 1, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 1, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 1, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 2, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 2, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          2 Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 2 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          2 Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 1, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 2 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 1, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 1, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 1, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          2 Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 1, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 2 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 1, 0, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 2, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 2, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          2 Derivative[{0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 1}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 2 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 1}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          2 Derivative[{0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 1, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 2 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 1, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          2 Derivative[{0, 0, 0, 0, 0, 0, 0}, {1, 0, 1, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 2 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {1, 0, 1, 0, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          2 Derivative[{0, 0, 0, 0, 0, 0, 0}, {1, 1, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 2 
          Derivative[{0, 0, 0, 0, 0, 0, 0}, {1, 1, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          3 Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 1}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 3 
          Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 1}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          3 Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 1, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 3 
          Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 1, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 1, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 1, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          3 Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 3 
          Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          3 Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 3 
          Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          2 Derivative[{0, 0, 0, 0, 0, 0, 1}, {1, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 2 
          Derivative[{0, 0, 0, 0, 0, 0, 1}, {1, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          2 Derivative[{0, 0, 0, 0, 0, 0, 2}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 2 
          Derivative[{0, 0, 0, 0, 0, 0, 2}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 1}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 1}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 1, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 1, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 1, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 1, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 1, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 1, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 1, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 1, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          2 Derivative[{0, 0, 0, 0, 0, 1, 0}, {1, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 2 
          Derivative[{0, 0, 0, 0, 0, 1, 0}, {1, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          2 Derivative[{0, 0, 0, 0, 0, 1, 1}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
              Rational[1, 2], 
              Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
              Rational[1, 2], 
              Rational[1, 2]}, 1] - 2 
          Derivative[{0, 0, 0, 0, 0, 1, 1}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
            Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
             2 $CellContext`l}, {
            1 + 2 $CellContext`l, 1 + $CellContext`l, 
             1 + $CellContext`l, $CellContext`l, 
             Rational[1, 2] (1 + 2 $CellContext`l), 
             Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 0, 1, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 0, 1, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 1, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 1, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 0, 1, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 0, 1, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 1, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 1, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 0, 1, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 0, 1, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 1, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 1, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 1, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 1, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{0, 1, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{0, 1, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Rational[1, 2] (
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 1}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 1, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 2, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 1, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 1, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            2 Derivative[{0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 1, 0, 0}, 0][
              HypergeometricPFQ][{
                Rational[1, 2], 
                Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
                Rational[1, 2], 
                Rational[1, 2]}, 1] + 
            2 Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 1, 0, 0}, 0][
              HypergeometricPFQ][{
                Rational[1, 2], 
                Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
                Rational[1, 2], 
                Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1]) + 
          Rational[
            1, 2] (-Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 1}, 0][
              HypergeometricPFQ][{
               Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
                2 $CellContext`l}, {
               1 + 2 $CellContext`l, 1 + $CellContext`l, 
                1 + $CellContext`l, $CellContext`l, 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 1, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 2, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 1, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 1, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 2 
            Derivative[{0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 1, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 2 
            Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 1, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
            Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
            Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
            Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
            Derivative[{0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
            Derivative[{1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1]) + 
          Derivative[{1, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{1, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{1, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{1, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Derivative[{1, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
           HypergeometricPFQ][{
             Rational[1, 2], 
             Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
             Rational[1, 2], 
             Rational[1, 2]}, 1] - 
          Derivative[{1, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
          HypergeometricPFQ][{
           Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
            2 $CellContext`l}, {
           1 + 2 $CellContext`l, 1 + $CellContext`l, 
            1 + $CellContext`l, $CellContext`l, 
            Rational[1, 2] (1 + 2 $CellContext`l), 
            Rational[1, 2] (1 + 2 $CellContext`l)}, 1] + 
          Rational[1, 2] (
            Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            2 Derivative[{0, 0, 1, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0}, 0][
              HypergeometricPFQ][{
                Rational[1, 2], 
                Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
                Rational[1, 2], 
                Rational[1, 2]}, 1] + 
            2 Derivative[{0, 0, 1, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
              HypergeometricPFQ][{
                Rational[1, 2], 
                Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
                Rational[1, 2], 
                Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 1, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 1, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 0, 2, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{0, 1, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1] + 
            Derivative[{1, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
               Rational[1, 2], 
               Rational[1, 2], 1, 0, 0, 0, 0}, {1, 1, 1, 0, 
               Rational[1, 2], 
               Rational[1, 2]}, 1]) + 
          Rational[
            1, 2] (-Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
              HypergeometricPFQ][{
               Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
                2 $CellContext`l}, {
               1 + 2 $CellContext`l, 1 + $CellContext`l, 
                1 + $CellContext`l, $CellContext`l, 
                Rational[1, 2] (1 + 2 $CellContext`l), 
                Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
            Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
            Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
            Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
            Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 2 
            Derivative[{0, 0, 1, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 2 
            Derivative[{0, 0, 1, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
             HypergeometricPFQ][{
              Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
               2 $CellContext`l}, {
              1 + 2 $CellContext`l, 1 + $CellContext`l, 
               1 + $CellContext`l, $CellContext`l, 
               Rational[1, 2] (1 + 2 $CellContext`l), 
               Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
            Derivative[{0, 0, 1, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
            Derivative[{0, 0, 1, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
            Derivative[{0, 0, 2, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
            Derivative[{0, 1, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1] - 
            Derivative[{1, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
            HypergeometricPFQ][{
             Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              1 + $CellContext`l, $CellContext`l, $CellContext`l, 0, 
              2 $CellContext`l}, {
             1 + 2 $CellContext`l, 1 + $CellContext`l, 
              1 + $CellContext`l, $CellContext`l, 
              Rational[1, 2] (1 + 2 $CellContext`l), 
              Rational[1, 2] (1 + 2 $CellContext`l)}, 1])))}, -2, 0, 1], 
      Editable -> False], Short[#, 8]& ], "line" -> 108, "sessionID" -> 
   30959176774998835399, "byteCount" -> 372496, "size" -> 8, "stored" -> 
   False, "expr" -> Missing["NotAvailable", "NewSessionID"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.9079239674685907`*^9, 3.9079239721534967`*^9}, 
   3.908182547761158*^9, 3.9081878241435027`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"9db14e3d-0a50-4b13-94c8-620341f2203c"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "As expected, there\[CloseCurlyQuote]s no triple pole at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", "=", 
    RowBox[{"l", "+", "1"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "10b17f3b-15ae-4dda-8111-e8c6624361d1"],
 "."
}], "Subsection",
 CellChangeTimes->{{3.907923994247404*^9, 3.907923996126814*^9}, {
  3.9079240361865463`*^9, 3.9079240574616632`*^9}, {3.907924770834273*^9, 
  3.9079247853581495`*^9}, {3.9081825675800858`*^9, 3.908182570234193*^9}, {
  3.908192584307558*^9, 
  3.908192585066529*^9}},ExpressionUUID->"59e5758c-8020-4313-80bc-\
5e072e473a43"],

Cell[CellGroupData[{

Cell[TextData[{
 "We will denote by ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8394b49f-23b1-4f48-bd52-28d33e5e265b"],
 " the other crossing kernel, that doesn\[CloseCurlyQuote]t affect this \
study. We expand the product of the two crossing kernels around ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", "=", 
    RowBox[{"l", "+", 
     RowBox[{"2", "n"}], "+", "1"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8713708b-afa0-4ceb-ad28-eabecd6f70a1"],
 "."
}], "Subsection",
 CellChangeTimes->{{3.9079278638585234`*^9, 3.907927939210084*^9}, {
   3.90792799296436*^9, 3.9079280117530317`*^9}, {3.9079281408343983`*^9, 
   3.90792816868527*^9}, {3.907928296008549*^9, 3.9079283471112404`*^9}, {
   3.9079284645943503`*^9, 3.9079284854096904`*^9}, {3.90793658073361*^9, 
   3.907936586512416*^9}, {3.9081662213146095`*^9, 3.9081663368015494`*^9}, {
   3.908181983320565*^9, 3.908182049836742*^9}, {3.908182583363789*^9, 
   3.9081825838621564`*^9}, {3.908183249193302*^9, 3.9081832626505766`*^9}, 
   3.908184848429699*^9, {3.908192579512884*^9, 
   3.9081925816134787`*^9}},ExpressionUUID->"3dbe065a-7d0e-4b8f-82c2-\
7d45b196cb21"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", "\[CapitalDelta]t", "]"}], " ", 
    RowBox[{"II", "[", 
     RowBox[{
      RowBox[{"l", "-", "\[CapitalDelta]", "+", "2"}], ",", 
      "\[CapitalDelta]t", ",", 
      RowBox[{"1", "/", "2"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[CapitalDelta]", ",", 
     RowBox[{"l", "+", "1", "+", 
      RowBox[{"2", "n"}]}], ",", 
     RowBox[{"-", "2"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"Element", "[", 
      RowBox[{"n", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"n", ">=", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9079275642311563`*^9, 3.907927574201176*^9}, {
  3.9079276375013547`*^9, 3.907927660463113*^9}, {3.9079277160700707`*^9, 
  3.9079277382653008`*^9}, {3.9079277703069267`*^9, 3.907927808441023*^9}, {
  3.9079280963515725`*^9, 3.907928124404361*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"658a1c28-7d4f-4c74-ba6f-618824c33f85"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", " ", "n"}]], " ", 
      RowBox[{"f", "[", "\[CapitalDelta]t", "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        FractionBox["\[CapitalDelta]t", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", "\[CapitalDelta]t", "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "n"}], "+", "\[CapitalDelta]t"}], ")"}]}], "]"}], 
      " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "-", "n"}], ",", 
          RowBox[{
           FractionBox["1", "2"], "-", "n"}], ",", 
          RowBox[{"-", "n"}], ",", 
          RowBox[{"-", "n"}], ",", 
          RowBox[{
           FractionBox["3", "4"], "-", "n", "+", 
           FractionBox["\[CapitalDelta]t", "4"]}], ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           FractionBox["\[CapitalDelta]t", "2"]}], ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "-", 
           RowBox[{"2", " ", "n"}], "+", 
           FractionBox["\[CapitalDelta]t", "2"]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "n"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], "-", "n", "+", 
           FractionBox["\[CapitalDelta]t", "4"]}], ",", 
          RowBox[{
           RowBox[{"-", "n"}], "+", 
           FractionBox["\[CapitalDelta]t", "2"]}], ",", 
          RowBox[{
           RowBox[{"-", "n"}], "+", 
           FractionBox["\[CapitalDelta]t", "2"]}], ",", 
          RowBox[{
           FractionBox["1", "2"], "-", "n", "+", 
           FractionBox["\[CapitalDelta]t", "2"]}], ",", 
          RowBox[{
           FractionBox["1", "2"], "-", "n", "+", 
           FractionBox["\[CapitalDelta]t", "2"]}]}], "}"}], ",", "1"}], 
       "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"n", "!"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "n"}], "+", "\[CapitalDelta]t"}], 
          ")"}]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "n"}], "+", "\[CapitalDelta]t"}], ")"}]}], "]"}],
        "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", "1", "-", "l", "-", 
         RowBox[{"2", " ", "n"}]}], ")"}], "2"]}], ")"}]}], "+", 
   InterpretationBox[
    FractionBox["1", 
     RowBox[{"O", "[", 
      RowBox[{"\[CapitalDelta]", "-", "1", "-", "l", "-", 
       RowBox[{"2", " ", "n"}]}], "]"}]],
    SeriesData[$CellContext`\[CapitalDelta], 1 + $CellContext`l + 
     2 $CellContext`n, {}, -2, -1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[CapitalDelta], 1 + $CellContext`l + 
   2 $CellContext`n, {
   4 (-1)^(2 $CellContext`n) $CellContext`f[$CellContext`\[CapitalDelta]t] 
    Factorial[$CellContext`n]^(-2) 
    Gamma[Rational[1, 2] + Rational[1, 2] $CellContext`\[CapitalDelta]t] 
    Gamma[$CellContext`\[CapitalDelta]t] 
    Gamma[Rational[1, 2] (1 - 
       4 $CellContext`n + $CellContext`\[CapitalDelta]t)] 
    Gamma[Rational[
        1, 2] ((-2) $CellContext`n + $CellContext`\[CapitalDelta]t)]^(-2) 
    Gamma[
      Rational[1, 2] (1 - 
        2 $CellContext`n + $CellContext`\[CapitalDelta]t)]^(-2) 
    HypergeometricPFQ[{
      Rational[1, 2] - $CellContext`n, 
       Rational[1, 2] - $CellContext`n, -$CellContext`n, -$CellContext`n, 
       Rational[3, 4] - $CellContext`n + 
       Rational[1, 4] $CellContext`\[CapitalDelta]t, Rational[-1, 2] + 
       Rational[1, 2] $CellContext`\[CapitalDelta]t, Rational[-1, 2] - 
       2 $CellContext`n + Rational[1, 2] $CellContext`\[CapitalDelta]t}, {
      1 - 2 $CellContext`n, Rational[-1, 4] - $CellContext`n + 
       Rational[1, 4] $CellContext`\[CapitalDelta]t, -$CellContext`n + 
       Rational[1, 2] $CellContext`\[CapitalDelta]t, -$CellContext`n + 
       Rational[1, 2] $CellContext`\[CapitalDelta]t, 
       Rational[1, 2] - $CellContext`n + 
       Rational[1, 2] $CellContext`\[CapitalDelta]t, 
       Rational[1, 2] - $CellContext`n + 
       Rational[1, 2] $CellContext`\[CapitalDelta]t}, 1]}, -2, -1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.907927739750128*^9, 3.9079277710137463`*^9, 
  3.907927809497882*^9, 3.9079281253342557`*^9, 3.907936558798004*^9, 
  3.9081850508926973`*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"d91381db-2b8c-4e34-b4ef-32550c89aecd"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "The difference between ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "=", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b3a4eda5-1abf-4b14-96af-6f31b18ad311"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "\[NotEqual]", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5659c3cf-6a61-4cd2-8865-2ea1de77f987"],
 " is that the latter only survives when we take the derivative with respect \
to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "t"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8c7daefe-bd8f-4d6c-8648-4b57ef47eb46"],
 " before setting ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "t"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "100d3d77-8efe-4c65-b977-90b5402d2730"],
 " to 1."
}], "Subsection",
 CellChangeTimes->{{3.9081852394269114`*^9, 
  3.90818535629554*^9}},ExpressionUUID->"7000ccf5-7cbc-4e04-885a-\
cb83ff89c898"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Three-loop anomalous dimension of the subleading double-twist operators\
\>", "Section",
 CellChangeTimes->{{3.908187660529585*^9, 
  3.9081876741312666`*^9}},ExpressionUUID->"1c683c49-c136-4ae2-a04a-\
0738515a9614"],

Cell[CellGroupData[{

Cell["\<\
As explained in the paper, the coefficients of these double poles are \
particularly nice and can be read off from:\
\>", "Subsection",
 CellChangeTimes->{{3.9081876875140295`*^9, 3.9081877129657154`*^9}, {
  3.9081878381029563`*^9, 3.9081878430760937`*^9}, {3.9081883685688286`*^9, 
  3.9081883735241537`*^9}},ExpressionUUID->"21f39767-f93e-46b9-b052-\
8bf0f4322c1d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"threeloop", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", "54"}], " ", "*", 
      RowBox[{
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]", "+", "l"}], ")"}], "/", "2"}], "]"}], 
        "^", "4"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"\[CapitalDelta]", "+", "l"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"\[CapitalDelta]", "+", "l", "-", "1"}], "]"}]}], ")"}]}]}],
      ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[CapitalDelta]", ",", 
     RowBox[{"l", "+", 
      RowBox[{"2", "n"}], "+", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"Element", "[", 
      RowBox[{"n", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"n", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9081856576533985`*^9, 3.9081856704149065`*^9}, {
   3.9081857240513487`*^9, 3.9081857274441895`*^9}, 3.9081889785380187`*^9},
 CellLabel->
  "In[128]:=",ExpressionUUID->"5b848cd2-3327-4da2-845d-67a38d40a2f0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], "!"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"l", "+", "n"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}], "+", 
           RowBox[{"2", " ", "n"}]}], ")"}]}], "]"}], "2"]}], 
     RowBox[{"18", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"n", "!"}], ")"}], "2"], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "n"}]}], ")"}]}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"l", "+", "n"}], ")"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "l", "+", "n"}], "]"}], "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", "1", "-", "l", "-", 
         RowBox[{"2", " ", "n"}]}], ")"}], "2"]}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], "!"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"l", "+", "n"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}], "+", 
           RowBox[{"2", " ", "n"}]}], ")"}]}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", "EulerGamma"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"HarmonicNumber", "[", "n", "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"Polygamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["1", "2"]}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"Polygamma", "[", 
          RowBox[{"0", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "n"}]}], ")"}]}]}], "]"}]}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", "n"}], "]"}]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "+", "n"}]}], "]"}]}], "-", 
        RowBox[{"18", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"l", "+", "n"}]}], "]"}]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"l", "+", "n"}], ")"}]}]}], "]"}]}], "+", 
        RowBox[{"14", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "+", "l", "+", "n"}]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}], "+", 
              RowBox[{"2", " ", "n"}]}], ")"}]}]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}], "+", 
            RowBox[{"2", " ", "n"}]}]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{
          SuperscriptBox["HypergeometricPFQ", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}],
               ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{"1", "-", "n"}], ",", 
             RowBox[{"-", "n"}], ",", 
             RowBox[{"-", "n"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "n"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "n"}]}], ",", 
             RowBox[{"1", "-", "n"}], ",", 
             RowBox[{"1", "-", "n"}], ",", 
             RowBox[{"-", "n"}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}]}], "}"}], ",", "1"}], 
          "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{
          SuperscriptBox["HypergeometricPFQ", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}],
               ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{"1", "+", "l", "+", "n"}], ",", 
             RowBox[{"l", "+", "n"}], ",", 
             RowBox[{"l", "+", "n"}], ",", "0", ",", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"l", "+", "n"}], ")"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}], "+", 
              RowBox[{"2", " ", "n"}]}], ",", 
             RowBox[{"1", "+", "l", "+", "n"}], ",", 
             RowBox[{"1", "+", "l", "+", "n"}], ",", 
             RowBox[{"l", "+", "n"}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}]}], "}"}], ",", "1"}], 
          "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{
          SuperscriptBox["HypergeometricPFQ", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}],
               ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{"1", "-", "n"}], ",", 
             RowBox[{"-", "n"}], ",", 
             RowBox[{"-", "n"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "n"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "n"}]}], ",", 
             RowBox[{"1", "-", "n"}], ",", 
             RowBox[{"1", "-", "n"}], ",", 
             RowBox[{"-", "n"}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}]}], "}"}], ",", "1"}], 
          "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{
          SuperscriptBox["HypergeometricPFQ", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}],
               ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{"1", "+", "l", "+", "n"}], ",", 
             RowBox[{"l", "+", "n"}], ",", 
             RowBox[{"l", "+", "n"}], ",", "0", ",", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"l", "+", "n"}], ")"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}], "+", 
              RowBox[{"2", " ", "n"}]}], ",", 
             RowBox[{"1", "+", "l", "+", "n"}], ",", 
             RowBox[{"1", "+", "l", "+", "n"}], ",", 
             RowBox[{"l", "+", "n"}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}]}], "}"}], ",", "1"}], 
          "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["HypergeometricPFQ", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}],
               ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{"1", "-", "n"}], ",", 
             RowBox[{"-", "n"}], ",", 
             RowBox[{"-", "n"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "n"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "n"}]}], ",", 
             RowBox[{"1", "-", "n"}], ",", 
             RowBox[{"1", "-", "n"}], ",", 
             RowBox[{"-", "n"}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}]}], "}"}], ",", "1"}], 
          "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["HypergeometricPFQ", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}],
               ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{"1", "+", "l", "+", "n"}], ",", 
             RowBox[{"l", "+", "n"}], ",", 
             RowBox[{"l", "+", "n"}], ",", "0", ",", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"l", "+", "n"}], ")"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}], "+", 
              RowBox[{"2", " ", "n"}]}], ",", 
             RowBox[{"1", "+", "l", "+", "n"}], ",", 
             RowBox[{"1", "+", "l", "+", "n"}], ",", 
             RowBox[{"l", "+", "n"}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}]}], "}"}], ",", "1"}], 
          "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["HypergeometricPFQ", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
               "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
            RowBox[{"1", "-", "n"}], ",", 
            RowBox[{"-", "n"}], ",", 
            RowBox[{"-", "n"}], ",", "0", ",", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "n"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "n"}]}], ",", 
            RowBox[{"1", "-", "n"}], ",", 
            RowBox[{"1", "-", "n"}], ",", 
            RowBox[{"-", "n"}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "n"}]}], ")"}]}]}], "}"}], ",", "1"}], "]"}],
         "-", 
        RowBox[{
         SuperscriptBox["HypergeometricPFQ", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
               "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}], "+", 
               RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}], "+", 
               RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
            RowBox[{"1", "+", "l", "+", "n"}], ",", 
            RowBox[{"l", "+", "n"}], ",", 
            RowBox[{"l", "+", "n"}], ",", "0", ",", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"l", "+", "n"}], ")"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "l"}], "+", 
             RowBox[{"2", " ", "n"}]}], ",", 
            RowBox[{"1", "+", "l", "+", "n"}], ",", 
            RowBox[{"1", "+", "l", "+", "n"}], ",", 
            RowBox[{"l", "+", "n"}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}], "+", 
               RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}], "+", 
               RowBox[{"2", " ", "n"}]}], ")"}]}]}], "}"}], ",", "1"}], "]"}],
         "-", 
        RowBox[{
         SuperscriptBox["HypergeometricPFQ", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
               "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
            RowBox[{"1", "-", "n"}], ",", 
            RowBox[{"-", "n"}], ",", 
            RowBox[{"-", "n"}], ",", "0", ",", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "n"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "n"}]}], ",", 
            RowBox[{"1", "-", "n"}], ",", 
            RowBox[{"1", "-", "n"}], ",", 
            RowBox[{"-", "n"}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "n"}]}], ")"}]}]}], "}"}], ",", "1"}], "]"}],
         "-", 
        RowBox[{
         SuperscriptBox["HypergeometricPFQ", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
               "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}], "+", 
               RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}], "+", 
               RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
            RowBox[{"1", "+", "l", "+", "n"}], ",", 
            RowBox[{"l", "+", "n"}], ",", 
            RowBox[{"l", "+", "n"}], ",", "0", ",", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"l", "+", "n"}], ")"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "l"}], "+", 
             RowBox[{"2", " ", "n"}]}], ",", 
            RowBox[{"1", "+", "l", "+", "n"}], ",", 
            RowBox[{"1", "+", "l", "+", "n"}], ",", 
            RowBox[{"l", "+", "n"}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}], "+", 
               RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}], "+", 
               RowBox[{"2", " ", "n"}]}], ")"}]}]}], "}"}], ",", "1"}], "]"}],
         "-", 
        RowBox[{"4", " ", 
         RowBox[{
          SuperscriptBox["HypergeometricPFQ", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
               ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{"1", "-", "n"}], ",", 
             RowBox[{"-", "n"}], ",", 
             RowBox[{"-", "n"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "n"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "n"}]}], ",", 
             RowBox[{"1", "-", "n"}], ",", 
             RowBox[{"1", "-", "n"}], ",", 
             RowBox[{"-", "n"}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}]}], "}"}], ",", "1"}], 
          "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{
          SuperscriptBox["HypergeometricPFQ", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
               ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{"1", "+", "l", "+", "n"}], ",", 
             RowBox[{"l", "+", "n"}], ",", 
             RowBox[{"l", "+", "n"}], ",", "0", ",", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"l", "+", "n"}], ")"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}], "+", 
              RowBox[{"2", " ", "n"}]}], ",", 
             RowBox[{"1", "+", "l", "+", "n"}], ",", 
             RowBox[{"1", "+", "l", "+", "n"}], ",", 
             RowBox[{"l", "+", "n"}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}]}], "}"}], ",", "1"}], 
          "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{
          SuperscriptBox["HypergeometricPFQ", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
                "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
               ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{"1", "-", "n"}], ",", 
             RowBox[{"-", "n"}], ",", 
             RowBox[{"-", "n"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "n"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "n"}]}], ",", 
             RowBox[{"1", "-", "n"}], ",", 
             RowBox[{"1", "-", "n"}], ",", 
             RowBox[{"-", "n"}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}]}], "}"}], ",", "1"}], 
          "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{
          SuperscriptBox["HypergeometricPFQ", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
                "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
               ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{"1", "+", "l", "+", "n"}], ",", 
             RowBox[{"l", "+", "n"}], ",", 
             RowBox[{"l", "+", "n"}], ",", "0", ",", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"l", "+", "n"}], ")"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}], "+", 
              RowBox[{"2", " ", "n"}]}], ",", 
             RowBox[{"1", "+", "l", "+", "n"}], ",", 
             RowBox[{"1", "+", "l", "+", "n"}], ",", 
             RowBox[{"l", "+", "n"}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}]}], "}"}], ",", "1"}], 
          "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{
          SuperscriptBox["HypergeometricPFQ", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
                "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
               ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{"1", "-", "n"}], ",", 
             RowBox[{"-", "n"}], ",", 
             RowBox[{"-", "n"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "n"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "n"}]}], ",", 
             RowBox[{"1", "-", "n"}], ",", 
             RowBox[{"1", "-", "n"}], ",", 
             RowBox[{"-", "n"}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}]}], "}"}], ",", "1"}], 
          "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{
          SuperscriptBox["HypergeometricPFQ", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
                "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
               ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{"1", "+", "l", "+", "n"}], ",", 
             RowBox[{"l", "+", "n"}], ",", 
             RowBox[{"l", "+", "n"}], ",", "0", ",", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"l", "+", "n"}], ")"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}], "+", 
              RowBox[{"2", " ", "n"}]}], ",", 
             RowBox[{"1", "+", "l", "+", "n"}], ",", 
             RowBox[{"1", "+", "l", "+", "n"}], ",", 
             RowBox[{"l", "+", "n"}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}]}], "}"}], ",", "1"}], 
          "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{
          SuperscriptBox["HypergeometricPFQ", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
                "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
               ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{"1", "-", "n"}], ",", 
             RowBox[{"-", "n"}], ",", 
             RowBox[{"-", "n"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "n"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "n"}]}], ",", 
             RowBox[{"1", "-", "n"}], ",", 
             RowBox[{"1", "-", "n"}], ",", 
             RowBox[{"-", "n"}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}]}], "}"}], ",", "1"}], 
          "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{
          SuperscriptBox["HypergeometricPFQ", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
                "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
               ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{"1", "+", "l", "+", "n"}], ",", 
             RowBox[{"l", "+", "n"}], ",", 
             RowBox[{"l", "+", "n"}], ",", "0", ",", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"l", "+", "n"}], ")"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}], "+", 
              RowBox[{"2", " ", "n"}]}], ",", 
             RowBox[{"1", "+", "l", "+", "n"}], ",", 
             RowBox[{"1", "+", "l", "+", "n"}], ",", 
             RowBox[{"l", "+", "n"}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}]}], "}"}], ",", "1"}], 
          "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["HypergeometricPFQ", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
                "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
               ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{"1", "-", "n"}], ",", 
             RowBox[{"-", "n"}], ",", 
             RowBox[{"-", "n"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "n"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "n"}]}], ",", 
             RowBox[{"1", "-", "n"}], ",", 
             RowBox[{"1", "-", "n"}], ",", 
             RowBox[{"-", "n"}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "n"}]}], ")"}]}]}], "}"}], ",", "1"}], 
          "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["HypergeometricPFQ", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
                "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
               ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{"1", "+", "l", "+", "n"}], ",", 
             RowBox[{"l", "+", "n"}], ",", 
             RowBox[{"l", "+", "n"}], ",", "0", ",", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"l", "+", "n"}], ")"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}], "+", 
              RowBox[{"2", " ", "n"}]}], ",", 
             RowBox[{"1", "+", "l", "+", "n"}], ",", 
             RowBox[{"1", "+", "l", "+", "n"}], ",", 
             RowBox[{"l", "+", "n"}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", 
                RowBox[{"2", " ", "n"}]}], ")"}]}]}], "}"}], ",", "1"}], 
          "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"216", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"n", "!"}], ")"}], "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "n"}]}], ")"}]}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"l", "+", "n"}], ")"}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "l", "+", "n"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "1", "-", "l", "-", 
        RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"\[CapitalDelta]", "-", "1", "-", "l", "-", 
       RowBox[{"2", " ", "n"}]}], "]"}], "0"],
    SeriesData[$CellContext`\[CapitalDelta], 1 + $CellContext`l + 
     2 $CellContext`n, {}, -2, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[CapitalDelta], 1 + $CellContext`l + 
   2 $CellContext`n, {
   Rational[-1, 18] Factorial[-1 + $CellContext`n]^2 
    Factorial[$CellContext`n]^(-2) Factorial[-1 + 2 $CellContext`n]^(-1) 
    Gamma[Rational[1, 2] (1 - 2 $CellContext`n)]^(-2) 
    Gamma[$CellContext`l + $CellContext`n]^2 
    Gamma[2 ($CellContext`l + $CellContext`n)]^(-1) 
    Gamma[1 + $CellContext`l + $CellContext`n]^(-2) 
    Gamma[Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n)]^2, 
    Rational[1, 216] Factorial[-1 + $CellContext`n]^2 
    Factorial[$CellContext`n]^(-2) Factorial[-1 + 2 $CellContext`n]^(-1) 
    Gamma[Rational[1, 2] (1 - 2 $CellContext`n)]^(-2) 
    Gamma[$CellContext`l + $CellContext`n]^2 
    Gamma[2 ($CellContext`l + $CellContext`n)]^(-1) 
    Gamma[1 + $CellContext`l + $CellContext`n]^(-2) 
    Gamma[Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n)]^2 (
     8 EulerGamma + 2 HarmonicNumber[-1 + $CellContext`n] - 6 
     HarmonicNumber[$CellContext`n] - 4 HarmonicNumber[-1 + 2 $CellContext`n] - 
     8 $CellContext`Polygamma[0, 
       Rational[1, 2]] + 8 $CellContext`Polygamma[0, 1] - 4 
     PolyGamma[0, Rational[1, 2] (1 - 2 $CellContext`n)] - 12 
     PolyGamma[0, $CellContext`n] + 12 PolyGamma[0, 2 $CellContext`n] + 
     12 PolyGamma[0, 1 + $CellContext`n] - 18 
     PolyGamma[0, $CellContext`l + $CellContext`n] + 
     12 PolyGamma[0, 2 ($CellContext`l + $CellContext`n)] + 
     14 PolyGamma[0, 1 + $CellContext`l + $CellContext`n] - 4 
     PolyGamma[0, Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n)] - 
     4 PolyGamma[0, 1 + 2 $CellContext`l + 2 $CellContext`n] - 4 
     Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
      HypergeometricPFQ][{
       Rational[1, 2] (1 - 2 $CellContext`n), 
        Rational[1, 2] (1 - 2 $CellContext`n), 
        1 - $CellContext`n, -$CellContext`n, -$CellContext`n, 
        0, (-2) $CellContext`n}, {
       1 - 2 $CellContext`n, 1 - $CellContext`n, 
        1 - $CellContext`n, -$CellContext`n, 
        Rational[1, 2] (1 - 2 $CellContext`n), 
        Rational[1, 2] (1 - 2 $CellContext`n)}, 1] - 4 
     Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}, 0][
      HypergeometricPFQ][{
       Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
        Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
        1 + $CellContext`l + $CellContext`n, $CellContext`l + $CellContext`n, \
$CellContext`l + $CellContext`n, 0, 2 ($CellContext`l + $CellContext`n)}, {
       1 + 2 $CellContext`l + 2 $CellContext`n, 
        1 + $CellContext`l + $CellContext`n, 
        1 + $CellContext`l + $CellContext`n, $CellContext`l + $CellContext`n, 
        Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
        Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n)}, 1] - 4 
     Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
      HypergeometricPFQ][{
       Rational[1, 2] (1 - 2 $CellContext`n), 
        Rational[1, 2] (1 - 2 $CellContext`n), 
        1 - $CellContext`n, -$CellContext`n, -$CellContext`n, 
        0, (-2) $CellContext`n}, {
       1 - 2 $CellContext`n, 1 - $CellContext`n, 
        1 - $CellContext`n, -$CellContext`n, 
        Rational[1, 2] (1 - 2 $CellContext`n), 
        Rational[1, 2] (1 - 2 $CellContext`n)}, 1] - 4 
     Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0}, 0][
      HypergeometricPFQ][{
       Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
        Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
        1 + $CellContext`l + $CellContext`n, $CellContext`l + $CellContext`n, \
$CellContext`l + $CellContext`n, 0, 2 ($CellContext`l + $CellContext`n)}, {
       1 + 2 $CellContext`l + 2 $CellContext`n, 
        1 + $CellContext`l + $CellContext`n, 
        1 + $CellContext`l + $CellContext`n, $CellContext`l + $CellContext`n, 
        Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
        Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n)}, 1] - 2 
     Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
      HypergeometricPFQ][{
       Rational[1, 2] (1 - 2 $CellContext`n), 
        Rational[1, 2] (1 - 2 $CellContext`n), 
        1 - $CellContext`n, -$CellContext`n, -$CellContext`n, 
        0, (-2) $CellContext`n}, {
       1 - 2 $CellContext`n, 1 - $CellContext`n, 
        1 - $CellContext`n, -$CellContext`n, 
        Rational[1, 2] (1 - 2 $CellContext`n), 
        Rational[1, 2] (1 - 2 $CellContext`n)}, 1] - 2 
     Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, 0][
      HypergeometricPFQ][{
       Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
        Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
        1 + $CellContext`l + $CellContext`n, $CellContext`l + $CellContext`n, \
$CellContext`l + $CellContext`n, 0, 2 ($CellContext`l + $CellContext`n)}, {
       1 + 2 $CellContext`l + 2 $CellContext`n, 
        1 + $CellContext`l + $CellContext`n, 
        1 + $CellContext`l + $CellContext`n, $CellContext`l + $CellContext`n, 
        Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
        Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n)}, 1] - 
     Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
     HypergeometricPFQ][{
      Rational[1, 2] (1 - 2 $CellContext`n), 
       Rational[1, 2] (1 - 2 $CellContext`n), 
       1 - $CellContext`n, -$CellContext`n, -$CellContext`n, 
       0, (-2) $CellContext`n}, {
      1 - 2 $CellContext`n, 1 - $CellContext`n, 
       1 - $CellContext`n, -$CellContext`n, 
       Rational[1, 2] (1 - 2 $CellContext`n), 
       Rational[1, 2] (1 - 2 $CellContext`n)}, 1] - 
     Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 0][
     HypergeometricPFQ][{
      Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
       Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
       1 + $CellContext`l + $CellContext`n, $CellContext`l + $CellContext`n, \
$CellContext`l + $CellContext`n, 0, 2 ($CellContext`l + $CellContext`n)}, {
      1 + 2 $CellContext`l + 2 $CellContext`n, 
       1 + $CellContext`l + $CellContext`n, 
       1 + $CellContext`l + $CellContext`n, $CellContext`l + $CellContext`n, 
       Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
       Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n)}, 1] - 
     Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
     HypergeometricPFQ][{
      Rational[1, 2] (1 - 2 $CellContext`n), 
       Rational[1, 2] (1 - 2 $CellContext`n), 
       1 - $CellContext`n, -$CellContext`n, -$CellContext`n, 
       0, (-2) $CellContext`n}, {
      1 - 2 $CellContext`n, 1 - $CellContext`n, 
       1 - $CellContext`n, -$CellContext`n, 
       Rational[1, 2] (1 - 2 $CellContext`n), 
       Rational[1, 2] (1 - 2 $CellContext`n)}, 1] - 
     Derivative[{0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0}, 0][
     HypergeometricPFQ][{
      Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
       Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
       1 + $CellContext`l + $CellContext`n, $CellContext`l + $CellContext`n, \
$CellContext`l + $CellContext`n, 0, 2 ($CellContext`l + $CellContext`n)}, {
      1 + 2 $CellContext`l + 2 $CellContext`n, 
       1 + $CellContext`l + $CellContext`n, 
       1 + $CellContext`l + $CellContext`n, $CellContext`l + $CellContext`n, 
       Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
       Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n)}, 1] - 4 
     Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
      HypergeometricPFQ][{
       Rational[1, 2] (1 - 2 $CellContext`n), 
        Rational[1, 2] (1 - 2 $CellContext`n), 
        1 - $CellContext`n, -$CellContext`n, -$CellContext`n, 
        0, (-2) $CellContext`n}, {
       1 - 2 $CellContext`n, 1 - $CellContext`n, 
        1 - $CellContext`n, -$CellContext`n, 
        Rational[1, 2] (1 - 2 $CellContext`n), 
        Rational[1, 2] (1 - 2 $CellContext`n)}, 1] - 4 
     Derivative[{0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, 0][
      HypergeometricPFQ][{
       Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
        Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
        1 + $CellContext`l + $CellContext`n, $CellContext`l + $CellContext`n, \
$CellContext`l + $CellContext`n, 0, 2 ($CellContext`l + $CellContext`n)}, {
       1 + 2 $CellContext`l + 2 $CellContext`n, 
        1 + $CellContext`l + $CellContext`n, 
        1 + $CellContext`l + $CellContext`n, $CellContext`l + $CellContext`n, 
        Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
        Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n)}, 1] - 4 
     Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
      HypergeometricPFQ][{
       Rational[1, 2] (1 - 2 $CellContext`n), 
        Rational[1, 2] (1 - 2 $CellContext`n), 
        1 - $CellContext`n, -$CellContext`n, -$CellContext`n, 
        0, (-2) $CellContext`n}, {
       1 - 2 $CellContext`n, 1 - $CellContext`n, 
        1 - $CellContext`n, -$CellContext`n, 
        Rational[1, 2] (1 - 2 $CellContext`n), 
        Rational[1, 2] (1 - 2 $CellContext`n)}, 1] - 4 
     Derivative[{0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0}, 0][
      HypergeometricPFQ][{
       Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
        Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
        1 + $CellContext`l + $CellContext`n, $CellContext`l + $CellContext`n, \
$CellContext`l + $CellContext`n, 0, 2 ($CellContext`l + $CellContext`n)}, {
       1 + 2 $CellContext`l + 2 $CellContext`n, 
        1 + $CellContext`l + $CellContext`n, 
        1 + $CellContext`l + $CellContext`n, $CellContext`l + $CellContext`n, 
        Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
        Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n)}, 1] - 3 
     Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
      HypergeometricPFQ][{
       Rational[1, 2] (1 - 2 $CellContext`n), 
        Rational[1, 2] (1 - 2 $CellContext`n), 
        1 - $CellContext`n, -$CellContext`n, -$CellContext`n, 
        0, (-2) $CellContext`n}, {
       1 - 2 $CellContext`n, 1 - $CellContext`n, 
        1 - $CellContext`n, -$CellContext`n, 
        Rational[1, 2] (1 - 2 $CellContext`n), 
        Rational[1, 2] (1 - 2 $CellContext`n)}, 1] - 3 
     Derivative[{0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
      HypergeometricPFQ][{
       Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
        Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
        1 + $CellContext`l + $CellContext`n, $CellContext`l + $CellContext`n, \
$CellContext`l + $CellContext`n, 0, 2 ($CellContext`l + $CellContext`n)}, {
       1 + 2 $CellContext`l + 2 $CellContext`n, 
        1 + $CellContext`l + $CellContext`n, 
        1 + $CellContext`l + $CellContext`n, $CellContext`l + $CellContext`n, 
        Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
        Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n)}, 1] - 3 
     Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
      HypergeometricPFQ][{
       Rational[1, 2] (1 - 2 $CellContext`n), 
        Rational[1, 2] (1 - 2 $CellContext`n), 
        1 - $CellContext`n, -$CellContext`n, -$CellContext`n, 
        0, (-2) $CellContext`n}, {
       1 - 2 $CellContext`n, 1 - $CellContext`n, 
        1 - $CellContext`n, -$CellContext`n, 
        Rational[1, 2] (1 - 2 $CellContext`n), 
        Rational[1, 2] (1 - 2 $CellContext`n)}, 1] - 3 
     Derivative[{0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
      HypergeometricPFQ][{
       Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
        Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
        1 + $CellContext`l + $CellContext`n, $CellContext`l + $CellContext`n, \
$CellContext`l + $CellContext`n, 0, 2 ($CellContext`l + $CellContext`n)}, {
       1 + 2 $CellContext`l + 2 $CellContext`n, 
        1 + $CellContext`l + $CellContext`n, 
        1 + $CellContext`l + $CellContext`n, $CellContext`l + $CellContext`n, 
        Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
        Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n)}, 1] - 2 
     Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
      HypergeometricPFQ][{
       Rational[1, 2] (1 - 2 $CellContext`n), 
        Rational[1, 2] (1 - 2 $CellContext`n), 
        1 - $CellContext`n, -$CellContext`n, -$CellContext`n, 
        0, (-2) $CellContext`n}, {
       1 - 2 $CellContext`n, 1 - $CellContext`n, 
        1 - $CellContext`n, -$CellContext`n, 
        Rational[1, 2] (1 - 2 $CellContext`n), 
        Rational[1, 2] (1 - 2 $CellContext`n)}, 1] - 2 
     Derivative[{0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 0][
      HypergeometricPFQ][{
       Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
        Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
        1 + $CellContext`l + $CellContext`n, $CellContext`l + $CellContext`n, \
$CellContext`l + $CellContext`n, 0, 2 ($CellContext`l + $CellContext`n)}, {
       1 + 2 $CellContext`l + 2 $CellContext`n, 
        1 + $CellContext`l + $CellContext`n, 
        1 + $CellContext`l + $CellContext`n, $CellContext`l + $CellContext`n, 
        Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n), 
        Rational[1, 2] (1 + 2 $CellContext`l + 2 $CellContext`n)}, 1])}, -2, 
   0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.9081856747201815`*^9, 3.908185841217789*^9, 
  3.908187831765683*^9, 3.9081886841866045`*^9, 3.9081890368977833`*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"53e1dd25-7088-4ac5-bdc1-3a7533f51496"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{"%", ",", 
   RowBox[{"1", "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[CapitalDelta]", "-", "1", "-", "l", "-", 
       RowBox[{"2", " ", "n"}]}], ")"}], "2"]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9081886683525114`*^9, 3.9081886764887066`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"37f6c716-e255-49c1-870d-594f3c9402d3"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], "!"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"l", "+", "n"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "l"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}]}], "]"}], "2"]}], 
   RowBox[{"18", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"n", "!"}], ")"}], "2"], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "n"}]}], ")"}]}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"l", "+", "n"}], ")"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "l", "+", "n"}], "]"}], "2"]}]]}]], "Output",
 CellChangeTimes->{{3.9081886781581793`*^9, 3.9081886890207067`*^9}, 
   3.908189059338125*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"4269bf4c-643a-4e71-8ddc-3b4032d711e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%", "/", 
  RowBox[{"(", 
   RowBox[{"-", 
    RowBox[{"anl0", "[", 
     RowBox[{"n", ",", "l"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.9081878582736163`*^9, 3.908187862297655*^9}, {
  3.9081879345670347`*^9, 3.9081879388707633`*^9}, {3.9081886938521414`*^9, 
  3.908188697057987*^9}, {3.908188729893256*^9, 3.9081887477831435`*^9}, {
  3.9081890629553604`*^9, 3.9081890636348133`*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"cf081dc3-3c39-4056-b0a1-44012b28fdac"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], "!"}], ")"}], "2"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"l", "+", "n"}], ")"}], "!"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", " ", "n"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"l", "+", "n"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"2", " ", "l"}], "+", 
     RowBox[{"2", " ", "n"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "l"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}]}], "]"}], "2"]}], 
  RowBox[{"36", " ", 
   RowBox[{"n", "!"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "n"}]}], ")"}]}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", "n", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", "n"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"l", "+", "n"}], ")"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", "l", "+", "n"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "l", "+", "n"}], "]"}], "2"]}]]], "Output",
 CellChangeTimes->{
  3.90818786283318*^9, 3.9081879400775423`*^9, {3.9081887341046505`*^9, 
   3.908188748275262*^9}, 3.9081890706530175`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"708e42f6-926b-48c9-9fcd-623391de710a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Element", "[", 
    RowBox[{"n", ",", "Integers"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.908187865043557*^9, 3.9081878744290895`*^9}, {
  3.9081879470440006`*^9, 3.9081879476039596`*^9}, {3.9081887433978634`*^9, 
  3.908188743903782*^9}, {3.9081890741911197`*^9, 3.9081890819033403`*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"4b8d62b3-e507-497d-a761-9e28f893f7c6"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{
   RowBox[{"36", " ", "l", " ", "n"}], "+", 
   RowBox[{"36", " ", 
    SuperscriptBox["n", "2"]}]}]]], "Output",
 CellChangeTimes->{
  3.9081878755103836`*^9, 3.9081879480745645`*^9, {3.908188738622573*^9, 
   3.9081887443140416`*^9}, 3.9081890839675364`*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"9ce3f351-8e09-4765-a7b4-0c723d6daec6"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Integrals of hypergeometric functions with insertions of logs\
\>", "Title",
 CellChangeTimes->{{3.9081891900378866`*^9, 3.908189211965621*^9}, {
  3.9081892734131117`*^9, 
  3.9081893007531548`*^9}},ExpressionUUID->"472a7946-e324-4175-a627-\
7b7ed154dc70"],

Cell[CellGroupData[{

Cell[TextData[{
 "We write ",
 Cell[BoxData[
  FormBox[
   RowBox[{"log", "(", "z", ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "60b5a033-d36e-408f-9f30-8d16f753d187"],
 " as the 0-th order term of the series expansion of ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    SuperscriptBox["z", "\[Alpha]"], "\[Alpha]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "55cd3a36-f7aa-40d7-9aaa-fdab06c5d287"],
 " for small \[Alpha]."
}], "Subsection",
 CellChangeTimes->{{3.908189423546832*^9, 3.9081894751488624`*^9}, {
  3.908192617770091*^9, 
  3.908192620099785*^9}},ExpressionUUID->"f7cc0676-d005-4a8c-89d5-\
6a6c386f1d11"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z", "^", "\[Alpha]"}], ")"}], "/", "\[Alpha]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.9077347757545595`*^9, 3.9077347850822973`*^9}, {
  3.907734932084651*^9, 3.9077349344021645`*^9}, {3.907735598154696*^9, 
  3.907735598300163*^9}, {3.9077367133103275`*^9, 3.9077367173186636`*^9}, {
  3.9077371416979575`*^9, 3.907737147436059*^9}, {3.9077792584207344`*^9, 
  3.907779315233367*^9}, {3.9077847934968147`*^9, 3.907784800181677*^9}, {
  3.9081926218883667`*^9, 3.9081926256717315`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"05219bad-b976-4fda-88f6-26a461e5e849"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", "\[Alpha]"], "+", 
   RowBox[{"Log", "[", "z", "]"}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "z", "]"}], "2"], " ", "\[Alpha]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Alpha]", "]"}], "2"],
    SeriesData[$CellContext`\[Alpha], 0, {}, -1, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Alpha], 0, {1, 
    Log[$CellContext`z], Rational[1, 2] Log[$CellContext`z]^2}, -1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.9077347858869076`*^9, 3.90773493493246*^9, 3.9077355990348263`*^9, {
   3.9077367139453535`*^9, 3.9077367179705086`*^9}, 3.907779262588441*^9, {
   3.9077793052659135`*^9, 3.9077793157957325`*^9}, 3.9077848006766024`*^9, 
   3.9081926261179476`*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"dc7ed7a9-0cec-4b94-b166-c5b26b9b57a5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Then we have to integrate ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[Integral]", "0"], "1"], 
    RowBox[{
     FractionBox["dz", 
      SuperscriptBox["z", "2"]], 
     SubscriptBox[
      RowBox[{
       SuperscriptBox["z", "a"], " "}], "2"], 
     RowBox[{
      SubscriptBox["F", "1"], "(", 
      RowBox[{"a", ",", "a", ",", 
       RowBox[{
        RowBox[{"2", "a"}], ";", "z"}]}], ")"}], " ", 
     SubscriptBox[
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"1", "/", "2"}]], " "}], "2"], 
     RowBox[{
      SubscriptBox["F", "1"], "(", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       RowBox[{"1", ";", 
        RowBox[{"1", "-", "z"}]}]}], ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"93abd07a-2b96-4e5e-b2b3-f335ba2fe721"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["z", "\[Alpha]"], TraditionalForm]],ExpressionUUID->
  "9d24cb29-e320-4915-b429-291098997b73"],
 ". A very nice identity translates ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     RowBox[{
      SuperscriptBox["z", 
       RowBox[{"1", "/", "2"}]], " "}], "2"], 
    RowBox[{
     SubscriptBox["F", "1"], "(", 
     RowBox[{
      FractionBox["1", "2"], ",", 
      FractionBox["1", "2"], ",", 
      RowBox[{"1", ";", 
       RowBox[{"1", "-", "z"}]}]}], ")"}]}], TraditionalForm]],ExpressionUUID->
  "92041365-d13e-4aed-9f7d-9753aa3c7aca"],
 " to the eigenfunction in arXiv:1809.10975. Then we expand the \
hypergeometric function from the kernel of the inversion formula around 0 \
(the summation index is called ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]],ExpressionUUID->
  "7ae70163-6af1-4a8a-99b8-5b99b34795bb"],
 " in the following). \n\nAt the end, our integral is the alpha-space \
transform of a function of ",
 Cell[BoxData[
  FormBox["z", TraditionalForm]],ExpressionUUID->
  "509ee1e7-cd7d-4268-a462-b5da36469222"],
 ". This results in a ratio of gamma functions, as you can see from the \
paper. \n\nNow we resum:"
}], "Subsection",
 CellChangeTimes->{{3.9081896167355337`*^9, 3.908189959940174*^9}, {
  3.9081900260221643`*^9, 3.908190089410424*^9}, {3.9081901818996663`*^9, 
  3.908190195183192*^9}, {3.908192640414707*^9, 3.9081926408618946`*^9}, {
  3.908195226197815*^9, 
  3.908195259399938*^9}},ExpressionUUID->"4ea8e749-6770-4a8d-82d9-\
56e2477fc969"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Pochhammer", "[", 
       RowBox[{"a", ",", "k"}], "]"}], "^", "2"}], "/", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"2", "a"}], ",", "k"}], "]"}]}], " ", 
    RowBox[{"1", "/", 
     RowBox[{"Factorial", "[", "k", "]"}]}], " ", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"a", "+", "k", "+", "\[Alpha]", "-", 
       RowBox[{"1", "/", "2"}]}], "]"}], "/", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"a", "+", "k", "+", "\[Alpha]"}], "]"}], "^", "2"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.907735822775208*^9, 3.907735877979987*^9}, {
  3.908192658707079*^9, 3.9081926622501707`*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"0f36ad07-4e4d-44c2-8143-b8158d52a402"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "a"}], "+", 
       RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "a", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", "a", "+", "\[Alpha]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", " ", "a"}], ",", 
       RowBox[{"a", "+", "\[Alpha]"}], ",", 
       RowBox[{"a", "+", "\[Alpha]"}]}], "}"}], ",", "1"}], "]"}]}], 
  SuperscriptBox[
   RowBox[{"Gamma", "[", 
    RowBox[{"a", "+", "\[Alpha]"}], "]"}], "2"]]], "Output",
 CellChangeTimes->{3.90773587909027*^9, 3.9081902392232265`*^9, 
  3.9081926660334754`*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"9c61c283-6e74-4598-9f40-c3a4293eef40"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Then we have to extract the proper term from the small-\[Alpha] expansion:\
\>", "Subsection",
 CellChangeTimes->{{3.908190207367092*^9, 3.908190210517377*^9}, {
  3.908192650509571*^9, 
  3.9081926516491237`*^9}},ExpressionUUID->"9a52b6f0-c04b-414a-bb49-\
762e6ebb4560"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "a"}], "+", 
          RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "]"}], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "a", ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", "a", "+", "\[Alpha]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "a"}], ",", 
          RowBox[{"a", "+", "\[Alpha]"}], ",", 
          RowBox[{"a", "+", "\[Alpha]"}]}], "}"}], ",", "1"}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"a", "+", "\[Alpha]"}], "]"}], "2"]], 
    FractionBox["1", "\[Alpha]"]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "0", ",", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9077358877100954`*^9, 3.907735908438547*^9}, {
   3.907735977550082*^9, 3.9077359796390743`*^9}, 3.907737202173608*^9, {
   3.9081926697006598`*^9, 3.90819268402085*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"be1a18ac-fd94-41fc-ad1c-a95de47a2dad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "a"}]}], ")"}]}], "]"}], " ", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "a"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", " ", "a"}], "}"}], ",", "1"}], "]"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", "a", "]"}], "2"], " ", "\[Alpha]"}]], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "a"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", " ", "a"}], "}"}], ",", "1"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "a"}]}], ")"}]}], "]"}], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", "a"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"Gamma", "[", "a", "]"}], "2"]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}]}], "]"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "a"}]}], ")"}]}]}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"Gamma", "[", "a", "]"}], "2"]]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", "a", "]"}], "2"]], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "a"}]}], ")"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["HypergeometricPFQ", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a", ",", "a", ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "a"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", " ", "a"}], ",", "a", ",", "a"}], "}"}], ",", "1"}],
           "]"}], "+", 
         RowBox[{
          SuperscriptBox["HypergeometricPFQ", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a", ",", "a", ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "a"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", " ", "a"}], ",", "a", ",", "a"}], "}"}], ",", "1"}],
           "]"}], "+", 
         RowBox[{
          SuperscriptBox["HypergeometricPFQ", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a", ",", "a", ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "a"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", " ", "a"}], ",", "a", ",", "a"}], "}"}], ",", "1"}],
           "]"}]}], ")"}]}]}]}], ")"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Alpha]", "]"}], "1"],
    SeriesData[$CellContext`\[Alpha], 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Alpha], 0, {
   Gamma[$CellContext`a]^(-2) Gamma[Rational[1, 2] (-1 + 2 $CellContext`a)] 
    HypergeometricPFQ[{Rational[-1, 2] + $CellContext`a}, {2 $CellContext`a}, 
      1], HypergeometricPFQ[{Rational[-1, 2] + $CellContext`a}, {
       2 $CellContext`a}, 1] ((-2) Gamma[$CellContext`a]^(-2) 
       Gamma[Rational[1, 2] (-1 + 2 $CellContext`a)] 
       PolyGamma[0, $CellContext`a] + 
      Gamma[$CellContext`a]^(-2) 
       Gamma[Rational[1, 2] (-1 + 2 $CellContext`a)] 
       PolyGamma[0, Rational[1, 2] (-1 + 2 $CellContext`a)]) + 
    Gamma[$CellContext`a]^(-2) 
     Gamma[Rational[1, 2] (-1 + 2 $CellContext`a)] (
      Derivative[{0, 0, 0}, {0, 0, 1}, 0][
       HypergeometricPFQ][{$CellContext`a, $CellContext`a, 
         Rational[-1, 2] + $CellContext`a}, {
        2 $CellContext`a, $CellContext`a, $CellContext`a}, 1] + 
      Derivative[{0, 0, 0}, {0, 1, 0}, 0][
       HypergeometricPFQ][{$CellContext`a, $CellContext`a, 
         Rational[-1, 2] + $CellContext`a}, {
        2 $CellContext`a, $CellContext`a, $CellContext`a}, 1] + 
      Derivative[{0, 0, 1}, {0, 0, 0}, 0][
       HypergeometricPFQ][{$CellContext`a, $CellContext`a, 
         Rational[-1, 2] + $CellContext`a}, {
        2 $CellContext`a, $CellContext`a, $CellContext`a}, 1])}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9077359023277283`*^9, 3.907735908934886*^9}, 
   3.907735980350011*^9, 3.907737205583197*^9, 3.9081902753727293`*^9, 
   3.9081926855262747`*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"fa3b32f7-8bfb-40ed-8e23-0bcfb8a1d2cb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"result", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", "a"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", " ", "a"}], "}"}], ",", "1"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "a"}]}], ")"}]}], "]"}], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", "a"}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"Gamma", "[", "a", "]"}], "2"]]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "a"}]}], ")"}]}], "]"}], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "a"}]}], ")"}]}]}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"Gamma", "[", "a", "]"}], "2"]]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", "a", "]"}], "2"]], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "a"}]}], ")"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["HypergeometricPFQ", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a", ",", "a", ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "a"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", " ", "a"}], ",", "a", ",", "a"}], "}"}], ",", "1"}],
           "]"}], "+", 
         RowBox[{
          SuperscriptBox["HypergeometricPFQ", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a", ",", "a", ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "a"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", " ", "a"}], ",", "a", ",", "a"}], "}"}], ",", "1"}],
           "]"}], "+", 
         RowBox[{
          SuperscriptBox["HypergeometricPFQ", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a", ",", "a", ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "a"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", " ", "a"}], ",", "a", ",", "a"}], "}"}], ",", "1"}],
           "]"}]}], ")"}]}]}], ")"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9077372246730323`*^9, 3.907737234051081*^9}, 
   3.9081902962364187`*^9, {3.908192703370497*^9, 3.908192733651576*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"10b2d4f0-fef1-4fbd-9ee4-2f24d4bc964b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox["a", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "db93ad34-5efe-4768-8355-dafe6690ca36"],
 " will be either ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"\[CapitalDelta]", "+", "l"}], "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "40941608-f92e-4971-baa9-429e945786e5"],
 "or ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"l", "-", "\[CapitalDelta]", "+", "2"}], "2"], TraditionalForm]],
  ExpressionUUID->"1e93427c-007b-4e4f-b07e-c6f49f82596f"],
 "depending on whether we\[CloseCurlyQuote]re doing the integral over ",
 Cell[BoxData[
  FormBox["z", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b78eb95b-ca00-43fe-a071-348c650da4d2"],
 " or ",
 Cell[BoxData[
  FormBox["zb", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a13c13d1-889a-435d-bfa4-273d21a05071"],
 " in (4.29). And there\[CloseCurlyQuote]s also the usual overall factor in \
the spectral density."
}], "Subsection",
 CellChangeTimes->{{3.908190585638152*^9, 3.9081907557688646`*^9}, {
  3.908190799457403*^9, 
  3.908190811546826*^9}},ExpressionUUID->"72996481-e30e-408d-a510-\
62cf155ad9fa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"result", "/.", 
  RowBox[{"{", 
   RowBox[{"a", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[CapitalDelta]", "+", "l"}], ")"}], "/", "2"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.9077376614549785`*^9, 3.907737686420925*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"e2393738-7ac2-4c26-8b0a-f87de73f982b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     FractionBox[
      RowBox[{"l", "+", "\[CapitalDelta]"}], "2"], "]"}], "2"]], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "+", 
     FractionBox[
      RowBox[{"l", "+", "\[CapitalDelta]"}], "2"]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", 
          FractionBox["l", "2"], "+", 
          FractionBox["\[CapitalDelta]", "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", "+", "\[CapitalDelta]"}], "}"}], ",", "1"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox[
            RowBox[{"l", "+", "\[CapitalDelta]"}], "2"]}], "]"}]}], "+", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           FractionBox[
            RowBox[{"l", "+", "\[CapitalDelta]"}], "2"]}]}], "]"}]}], ")"}]}],
      "+", 
     RowBox[{
      SuperscriptBox["HypergeometricPFQ", 
       TagBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"l", "+", "\[CapitalDelta]"}], "2"], ",", 
         FractionBox[
          RowBox[{"l", "+", "\[CapitalDelta]"}], "2"], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", 
          FractionBox[
           RowBox[{"l", "+", "\[CapitalDelta]"}], "2"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"l", "+", "\[CapitalDelta]"}], ",", 
         FractionBox[
          RowBox[{"l", "+", "\[CapitalDelta]"}], "2"], ",", 
         FractionBox[
          RowBox[{"l", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", "1"}], 
      "]"}], "+", 
     RowBox[{
      SuperscriptBox["HypergeometricPFQ", 
       TagBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"l", "+", "\[CapitalDelta]"}], "2"], ",", 
         FractionBox[
          RowBox[{"l", "+", "\[CapitalDelta]"}], "2"], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", 
          FractionBox[
           RowBox[{"l", "+", "\[CapitalDelta]"}], "2"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"l", "+", "\[CapitalDelta]"}], ",", 
         FractionBox[
          RowBox[{"l", "+", "\[CapitalDelta]"}], "2"], ",", 
         FractionBox[
          RowBox[{"l", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", "1"}], 
      "]"}], "+", 
     RowBox[{
      SuperscriptBox["HypergeometricPFQ", 
       TagBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"l", "+", "\[CapitalDelta]"}], "2"], ",", 
         FractionBox[
          RowBox[{"l", "+", "\[CapitalDelta]"}], "2"], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", 
          FractionBox[
           RowBox[{"l", "+", "\[CapitalDelta]"}], "2"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"l", "+", "\[CapitalDelta]"}], ",", 
         FractionBox[
          RowBox[{"l", "+", "\[CapitalDelta]"}], "2"], ",", 
         FractionBox[
          RowBox[{"l", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", "1"}], 
      "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.9077376890932713`*^9, 3.907784832116802*^9, 3.908190300220153*^9, {
   3.908192711791521*^9, 3.908192738540346*^9}},
 CellLabel->
  "Out[145]=",ExpressionUUID->"dcf0ee17-27ef-4552-9a3e-72aaadec0f56"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"result", "/.", 
  RowBox[{"{", 
   RowBox[{"a", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"l", "-", "\[CapitalDelta]", "+", "2"}], ")"}], "/", "2"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.9081907794242096`*^9, 3.908190781013755*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"71e65c6e-0335-4e88-a3e1-0fe2fd2c75b1"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}]}], "]"}], "2"]], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}]}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          FractionBox["l", "2"], "-", 
          FractionBox["\[CapitalDelta]", "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], "}"}], ",", "1"}], 
       "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}]}]}]}], 
         "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}]}]}], 
          "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["HypergeometricPFQ", 
       TagBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}]}]}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}]}]}], "}"}], 
       ",", "1"}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["HypergeometricPFQ", 
       TagBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}]}]}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}]}]}], "}"}], 
       ",", "1"}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["HypergeometricPFQ", 
       TagBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}]}]}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}]}]}], "}"}], 
       ",", "1"}], "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9081907816247206`*^9, 3.9081927415100203`*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"107f7ad8-9cb6-4258-8868-94420b4ffd71"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "There are other nice ways to approach these kinds of integrals. Once can \
try to expand the logs and the hypergeometrics in power series, integrate \
termwise and then resum, being careful with the radii of convergence. Another \
possibility is integration by parts of course. \n\nOne expression that we \
found useful is the integral representation of the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["", "3"], 
    SubscriptBox["F", "2"]}], TraditionalForm]],ExpressionUUID->
  "2f7ca53c-de7f-421e-99d1-45f3f9ad0381"],
 " at 1, that you can see for example in arXiv:1809.10975. This can also help \
with the integral involving the derivative of the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["", "2"], 
    SubscriptBox["F", "1"]}], TraditionalForm]],ExpressionUUID->
  "1f1c0443-8bb8-4263-b8c1-e37be583fb97"],
 " with respect to the parameters.  \n\nLastly, one can deal with these \
integrals by transforming them to Mellin-Barnes. \n\nIn all these approaches \
we are usually left with one infinite sum. "
}], "Subsection",
 CellChangeTimes->{{3.9081910211699576`*^9, 3.9081910681297956`*^9}, {
  3.9081919102575254`*^9, 3.908192057510828*^9}, {3.908192127519639*^9, 
  3.908192171610263*^9}, {3.9081922927987366`*^9, 3.9081923482307224`*^9}, {
  3.90819275002159*^9, 3.908192800783606*^9}, {3.9081928321305504`*^9, 
  3.9081929500264473`*^9}, {3.9081952739770784`*^9, 
  3.9081952968518353`*^9}},ExpressionUUID->"430c85a2-e8d6-402c-b56b-\
f460dff4bf58"]
}, Open  ]]
},
WindowSize->{949., 466.5},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{595.2755905511812, 841.8897637795276}},
Magnification:>0.9 Inherited,
FrontEndVersion->"13.2 for Microsoft Windows (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"19834544-72d8-40f3-af34-84e259c5b0c5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 335, 6, 43, "Input",ExpressionUUID->"ba8c97be-d572-4fe5-9354-8aff091e9748"],
Cell[CellGroupData[{
Cell[918, 30, 299, 5, 88, "Title",ExpressionUUID->"dee50dc9-ada4-489e-a279-899bd0cf29e3"],
Cell[CellGroupData[{
Cell[1242, 39, 474, 8, 72, "Subsection",ExpressionUUID->"6b292de2-3624-45c6-927c-c10f73ecba54"],
Cell[1719, 49, 1598, 45, 75, "Input",ExpressionUUID->"25eaed40-8827-4455-89df-22c6f5fdb882"],
Cell[CellGroupData[{
Cell[3342, 98, 357, 6, 26, "Input",ExpressionUUID->"82c3d3c1-0160-4330-a0bf-ef2242cecea9"],
Cell[3702, 106, 4424, 134, 123, "Output",ExpressionUUID->"498a0c19-e680-46b1-b9a0-da823b4a077d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8175, 246, 702, 12, 72, "Subsection",ExpressionUUID->"88142f04-6360-4bd1-9273-e3c92a4678fd"],
Cell[CellGroupData[{
Cell[8902, 262, 405, 9, 26, "Input",ExpressionUUID->"39a49749-a497-4cd3-842f-a3a0e99b2ea3"],
Cell[9310, 273, 7131, 184, 205, "Output",ExpressionUUID->"436886be-069f-4fe7-9e31-3a909c076688"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16478, 462, 510, 11, 29, "Input",ExpressionUUID->"bd56e34f-6359-430a-9e3a-5c0bf3fbb7ca"],
Cell[16991, 475, 995, 29, 65, "Output",ExpressionUUID->"bea0f179-2b1f-40db-ac30-af17dd3d6049"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18023, 509, 303, 6, 26, "Input",ExpressionUUID->"74bb5114-a055-4f2c-bffb-bd50b2331c6d"],
Cell[18329, 517, 507, 14, 57, "Output",ExpressionUUID->"be9db09e-afb8-47d8-a654-b919279da11c"]
}, Open  ]],
Cell[18851, 534, 588, 16, 55, "Input",ExpressionUUID->"73a103f1-786d-47f0-8bab-518d65b616d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19476, 555, 2376, 65, 179, "Subsection",ExpressionUUID->"a4024808-b387-4194-81ee-75f05963e6fd"],
Cell[21855, 622, 1128, 35, 47, "Input",ExpressionUUID->"6596c3cb-f892-49b0-acb4-3fecd36418c9"],
Cell[22986, 659, 773, 23, 47, "Input",ExpressionUUID->"7f046dbd-7f27-4049-8806-6618dcecdd61"],
Cell[CellGroupData[{
Cell[23784, 686, 527, 9, 29, "Input",ExpressionUUID->"a53711a5-6fda-4cda-8ed2-590c65d1d26a"],
Cell[24314, 697, 759, 20, 58, "Output",ExpressionUUID->"f8dd01dc-b3bb-4eeb-905a-e2d00fcbb13b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25110, 722, 454, 8, 26, "Input",ExpressionUUID->"f8936a7e-d810-437a-be6b-5652af6f17f5"],
Cell[25567, 732, 287, 5, 44, "Output",ExpressionUUID->"153a0f21-bd4d-40c5-9676-320842cc7c23"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25903, 743, 940, 23, 100, "Subsection",ExpressionUUID->"608c0c0b-742d-462e-8a92-5a51faa2df02"],
Cell[26846, 768, 4325, 122, 144, "Input",ExpressionUUID->"3b446c01-80f2-4f6c-8742-7b0f6fab7c54"],
Cell[CellGroupData[{
Cell[31196, 894, 352, 7, 26, "Input",ExpressionUUID->"d9446657-66c3-43ee-a14a-a52d6db88fe9"],
Cell[31551, 903, 969, 28, 57, "Output",ExpressionUUID->"94cd0024-66f1-48b9-97c0-03a4cda6d721"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32557, 936, 998, 26, 41, "Input",ExpressionUUID->"eb596499-3269-469f-84d4-bdbc3e8613e1"],
Cell[33558, 964, 1010, 27, 57, "Output",ExpressionUUID->"0439f055-94b4-4698-bf03-ec0c38b70e6d"]
}, Open  ]]
}, Open  ]],
Cell[34595, 995, 429, 8, 48, "Subsection",ExpressionUUID->"7f9b63d4-d61f-4d1f-9d42-5152dbdffdb6"],
Cell[CellGroupData[{
Cell[35049, 1007, 546, 10, 34, "Subsection",ExpressionUUID->"edbc97f3-6049-4e17-ae72-358665589de0"],
Cell[CellGroupData[{
Cell[35620, 1021, 663, 16, 26, "Input",ExpressionUUID->"92cf0b01-504b-4f90-ac7c-f5c98568fed9"],
Cell[36286, 1039, 2979, 80, 65, "Output",ExpressionUUID->"73c224c2-2296-4d06-ba82-9540b3a089c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39302, 1124, 353, 7, 26, "Input",ExpressionUUID->"223bf51c-f5c2-4b2f-915c-11097602f545"],
Cell[39658, 1133, 2039, 53, 65, "Output",ExpressionUUID->"e810d572-4b45-47b5-8886-1baf1667a92f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41734, 1191, 355, 7, 26, "Input",ExpressionUUID->"bdb7f79d-f563-4dc8-9c93-f68aa408777f"],
Cell[42092, 1200, 2040, 53, 65, "Output",ExpressionUUID->"85255e99-6328-4146-a528-e7a172eaf707"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44169, 1258, 598, 13, 29, "Input",ExpressionUUID->"84b3b6ea-4805-4f65-91e5-6686df899651"],
Cell[44770, 1273, 851, 26, 65, "Output",ExpressionUUID->"6747d542-8498-466c-9baf-495601605c07"]
}, Open  ]]
}, Open  ]],
Cell[45648, 1303, 287, 6, 48, "Subsection",ExpressionUUID->"c917972b-b90b-4bd9-b385-0e3ce756a7aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45972, 1314, 154, 3, 88, "Title",ExpressionUUID->"8adda5fb-8423-42f0-846d-9dafb5519891"],
Cell[CellGroupData[{
Cell[46151, 1321, 866, 21, 72, "Subsection",ExpressionUUID->"6b37b400-8d44-48ac-9224-8153ac052731"],
Cell[47020, 1344, 2058, 55, 72, "Input",ExpressionUUID->"7cc1322b-92c7-4f72-b6ec-194af63f141f"],
Cell[CellGroupData[{
Cell[49103, 1403, 926, 21, 39, "Input",ExpressionUUID->"d847024d-6f28-4e57-9931-e4dad00e01fe"],
Cell[50032, 1426, 493, 12, 44, "Output",ExpressionUUID->"e0dc14d6-964a-407a-9d63-3b12257451dc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[50574, 1444, 607, 17, 48, "Subsection",ExpressionUUID->"98b0a839-2b87-4f14-8f33-e7ba4439c1d7"],
Cell[51184, 1463, 2263, 61, 108, "Input",ExpressionUUID->"70ffd7b1-e42f-46fc-b8c4-72fdbf19637b"],
Cell[CellGroupData[{
Cell[53472, 1528, 643, 16, 39, "Input",ExpressionUUID->"497ae445-2a90-4aa8-a7a0-10a7ba814cd8"],
Cell[54118, 1546, 2667, 71, 113, "Output",ExpressionUUID->"ead6094e-b992-4958-88ff-a1b470e8e0f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56822, 1622, 550, 11, 26, "Input",ExpressionUUID->"71303dd3-e331-443c-8ae0-0ace2d3230d5"],
Cell[57375, 1635, 824, 20, 44, "Output",ExpressionUUID->"d429b045-f61a-4ea0-966b-aee1236ff2aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58236, 1660, 476, 11, 26, "Input",ExpressionUUID->"ff904052-4f10-44bb-8752-18fc24262290"],
Cell[58715, 1673, 750, 19, 44, "Output",ExpressionUUID->"e2428115-7629-43f3-9283-416c043d7736"]
}, Open  ]],
Cell[59480, 1695, 2812, 79, 112, "Input",ExpressionUUID->"fc9a477e-2c51-43f8-b8b5-793264102620"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62329, 1779, 1115, 27, 74, "Subsection",ExpressionUUID->"5b92cf27-f8a9-465b-8c4b-6f0f8406f844"],
Cell[63447, 1808, 1095, 23, 26, "Input",ExpressionUUID->"5208fcbd-5d04-42c5-bce2-ab309ca36dbb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64579, 1836, 289, 7, 48, "Subsection",ExpressionUUID->"5b46640f-06f3-4277-88cf-d6dd29707546"],
Cell[64871, 1845, 3696, 98, 95, "Input",ExpressionUUID->"8aaa040b-af35-454c-b12c-efeab694a016"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68604, 1948, 583, 14, 48, "Subsection",ExpressionUUID->"e00631da-657c-4052-9a01-67c7625f44b6"],
Cell[CellGroupData[{
Cell[69212, 1966, 410, 9, 26, "Input",ExpressionUUID->"e3797861-0b75-4673-8e1a-2257de678a22"],
Cell[69625, 1977, 127041, 2549, 213, "Output",ExpressionUUID->"ed511a8f-e4bb-4e83-abba-3f5bfb007b16"]
}, Open  ]]
}, Open  ]],
Cell[196693, 4530, 586, 17, 49, "Subsection",ExpressionUUID->"03f7008b-9a77-4edc-9bc2-daa815e56f03"],
Cell[CellGroupData[{
Cell[197304, 4551, 318, 9, 49, "Section",ExpressionUUID->"0d16a92c-a683-4de3-b360-a746447e2d67"],
Cell[CellGroupData[{
Cell[197647, 4564, 1954, 50, 99, "Subsection",ExpressionUUID->"90a38bac-e40b-4800-923e-3e676a536e12"],
Cell[CellGroupData[{
Cell[199626, 4618, 811, 21, 25, "Input",ExpressionUUID->"45d9d87d-3c37-40e6-97d2-f767ee42e1bb"],
Cell[200440, 4641, 1811, 45, 65, "Output",ExpressionUUID->"67e0b660-a2e5-43db-a48d-649c28249bef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202288, 4691, 861, 25, 61, "Input",ExpressionUUID->"3f04c01d-0472-4486-a459-1bf5859e2dbc"],
Cell[203152, 4718, 470, 12, 65, "Output",ExpressionUUID->"46e02821-4f34-4bb8-8966-37f4a5001080"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203659, 4735, 685, 17, 61, "Input",ExpressionUUID->"bca135b2-cbd6-4250-a730-99e10ff4965d"],
Cell[204347, 4754, 1107, 32, 65, "Output",ExpressionUUID->"48189c40-0407-470b-b1a8-ff752825ba59"]
}, Open  ]]
}, Open  ]],
Cell[205481, 4790, 608, 13, 96, "Subsection",ExpressionUUID->"aae4bd1e-9f2f-405f-bbd1-fa9ad02e3344"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206126, 4808, 529, 11, 61, "Section",ExpressionUUID->"6ed5141f-ab7d-4833-8506-79eb5fd44e50"],
Cell[CellGroupData[{
Cell[206680, 4823, 870, 22, 75, "Subsection",ExpressionUUID->"6434254e-f8a6-4909-bb46-615402c97836"],
Cell[CellGroupData[{
Cell[207575, 4849, 1517, 39, 72, "Input",ExpressionUUID->"c1bb75db-28a0-49fb-a874-338d55ff907b"],
Cell[209095, 4890, 3515, 100, 113, "Output",ExpressionUUID->"153731bc-da8a-4453-865c-cf6a96250ed9"]
}, Open  ]],
Cell[212625, 4993, 1472, 42, 43, "Input",ExpressionUUID->"debbb738-5cbc-4b6b-8ed7-4e61a12beb65"],
Cell[214100, 5037, 1047, 22, 26, "Input",ExpressionUUID->"5956b56e-cead-4111-84ae-6ff25786ee00"],
Cell[CellGroupData[{
Cell[215172, 5063, 412, 10, 26, "Input",ExpressionUUID->"cb06eeca-d0d9-4a51-a88f-079a7cbfc818"],
Cell[215587, 5075, 88587, 1819, 225, "Output",ExpressionUUID->"9db14e3d-0a50-4b13-94c8-620341f2203c"]
}, Open  ]]
}, Open  ]],
Cell[304201, 6898, 628, 15, 48, "Subsection",ExpressionUUID->"59e5758c-8020-4313-80bc-5e072e473a43"],
Cell[CellGroupData[{
Cell[304854, 6917, 1230, 26, 58, "Subsection",ExpressionUUID->"3dbe065a-7d0e-4b8f-82c2-7d45b196cb21"],
Cell[CellGroupData[{
Cell[306109, 6947, 994, 24, 26, "Input",ExpressionUUID->"658a1c28-7d4f-4c74-ba6f-618824c33f85"],
Cell[307106, 6973, 5143, 132, 115, "Output",ExpressionUUID->"d91381db-2b8c-4e34-b4ef-32550c89aecd"]
}, Open  ]]
}, Open  ]],
Cell[312276, 7109, 1002, 30, 72, "Subsection",ExpressionUUID->"7000ccf5-7cbc-4e04-885a-cb83ff89c898"]
}, Open  ]],
Cell[CellGroupData[{
Cell[313315, 7144, 226, 5, 59, "Section",ExpressionUUID->"1c683c49-c136-4ae2-a04a-0738515a9614"],
Cell[CellGroupData[{
Cell[313566, 7153, 378, 7, 48, "Subsection",ExpressionUUID->"21f39767-f93e-46b9-b052-8bf0f4322c1d"],
Cell[CellGroupData[{
Cell[313969, 7164, 1199, 34, 43, "Input",ExpressionUUID->"5b848cd2-3327-4da2-845d-67a38d40a2f0"],
Cell[315171, 7200, 59743, 1511, 1268, "Output",ExpressionUUID->"53e1dd25-7088-4ac5-bdc1-3a7533f51496"]
}, Open  ]],
Cell[CellGroupData[{
Cell[374951, 8716, 405, 10, 29, "Input",ExpressionUUID->"37f6c716-e255-49c1-870d-594f3c9402d3"],
Cell[375359, 8728, 1441, 47, 65, "Output",ExpressionUUID->"4269bf4c-643a-4e71-8ddc-3b4032d711e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[376837, 8780, 506, 11, 25, "Input",ExpressionUUID->"cf081dc3-3c39-4056-b0a1-44012b28fdac"],
Cell[377346, 8793, 1951, 63, 65, "Output",ExpressionUUID->"708e42f6-926b-48c9-9fcd-623391de710a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[379334, 8861, 460, 9, 26, "Input",ExpressionUUID->"4b8d62b3-e507-497d-a761-9e28f893f7c6"],
Cell[379797, 8872, 387, 10, 45, "Output",ExpressionUUID->"9ce3f351-8e09-4765-a7b4-0c723d6daec6"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[380257, 8890, 267, 6, 143, "Title",ExpressionUUID->"472a7946-e324-4175-a627-7b7ed154dc70"],
Cell[CellGroupData[{
Cell[380549, 8900, 675, 19, 52, "Subsection",ExpressionUUID->"f7cc0676-d005-4a8c-89d5-6a6c386f1d11"],
Cell[CellGroupData[{
Cell[381249, 8923, 767, 16, 25, "Input",ExpressionUUID->"05219bad-b976-4fda-88f6-26a461e5e849"],
Cell[382019, 8941, 934, 23, 45, "Output",ExpressionUUID->"dc7ed7a9-0cec-4b94-b166-c5b26b9b57a5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[383002, 8970, 2405, 70, 225, "Subsection",ExpressionUUID->"4ea8e749-6770-4a8d-82d9-56e2477fc969"],
Cell[CellGroupData[{
Cell[385432, 9044, 905, 25, 25, "Input",ExpressionUUID->"0f36ad07-4e4d-44c2-8143-b8158d52a402"],
Cell[386340, 9071, 967, 29, 57, "Output",ExpressionUUID->"9c61c283-6e74-4598-9f40-c3a4293eef40"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[387356, 9106, 281, 6, 48, "Subsection",ExpressionUUID->"9a52b6f0-c04b-414a-bb49-762e6ebb4560"],
Cell[CellGroupData[{
Cell[387662, 9116, 1321, 37, 53, "Input",ExpressionUUID->"be1a18ac-fd94-41fc-ad1c-a95de47a2dad"],
Cell[388986, 9155, 6564, 180, 207, "Output",ExpressionUUID->"fa3b32f7-8bfb-40ed-8e23-0bcfb8a1d2cb"]
}, Open  ]],
Cell[395565, 9338, 4507, 129, 242, "Input",ExpressionUUID->"10b2d4f0-fef1-4fbd-9ee4-2f24d4bc964b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[400109, 9472, 1219, 34, 75, "Subsection",ExpressionUUID->"72996481-e30e-408d-a510-62cf155ad9fa"],
Cell[CellGroupData[{
Cell[401353, 9510, 355, 10, 25, "Input",ExpressionUUID->"e2393738-7ac2-4c26-8b0a-f87de73f982b"],
Cell[401711, 9522, 4660, 140, 160, "Output",ExpressionUUID->"dcf0ee17-27ef-4552-9a3e-72aaadec0f56"]
}, Open  ]],
Cell[CellGroupData[{
Cell[406408, 9667, 365, 10, 25, "Input",ExpressionUUID->"71e65c6e-0335-4e88-a3e1-0fe2fd2c75b1"],
Cell[406776, 9679, 6013, 179, 194, "Output",ExpressionUUID->"107f7ad8-9cb6-4258-8868-94420b4ffd71"]
}, Open  ]]
}, Open  ]],
Cell[412816, 9862, 1506, 30, 287, "Subsection",ExpressionUUID->"430c85a2-e8d6-402c-b56b-f460dff4bf58"]
}, Open  ]]
}
]
*)


